Convex geometries representable by at most 5 circles on the plane

A convex geometry is a closure system satisfying the anti-exchange property. In this work we document all convex geometries on 4- and 5-element base sets with respect to their representation by circles on the plane. All 34 non-isomorphic geometries on a 4-element set can be represented by circles, and of the 672 geometries on a 5-element set, we made representations of 623. Of the 49 remaining geometries on a 5-element set, one was already shown not to be representable due to the Weak Carousel property, as articulated by Adaricheva and Bolat (Discrete Mathematics, 2019). In this paper we show that 7 more of these convex geometries cannot be represented by circles on the plane, due to what we term the Triangle Property.

==> anc/Appendix_B.1.tex <==
\subsubsection*{1}


\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=north east] {$a$};
            \filldraw [gray] (1,3) circle[radius=0.075] node[anchor=south east] {$c$};
            \filldraw [gray] (3,1) circle[radius=0.075] node[anchor=north west] {$b$};
            \filldraw [gray] (3,3) circle[radius=0.075] node[anchor=south west] {$d$};
        \end{tikzpicture}
    \caption*{Boolean}
    \label{fig:1}
\end{figure}
\subsubsection*{2}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=north east] {$a$};
            \filldraw [gray] (2,1.75) circle[radius=0.075] node[anchor=south east] {$d$};
            \filldraw [gray] (3,1) circle[radius=0.075] node[anchor=north west] {$b$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south west] {$c$};
        \end{tikzpicture}
    \caption*{$abc \to d$}
    \label{fig:2}
\end{figure}
\subsubsection*{3}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2,0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1,0) circle[radius=0.075] node[anchor=south west] {$a$};
            \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south east] {$b$};
            \filldraw [gray] (2,2) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$ab \to d$}
    \label{fig:3}
\end{figure}
\subsubsection*{4}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0,-0.5) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south west] {$a$};
            \filldraw [gray] (-0.5,-1.25) circle[radius=0.075] node[anchor=south west] {$b$};
            \filldraw [gray] (0.5,-1.25) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$ab \to d$, $ac\rightarrow d$}
    \label{fig:4}
\end{figure}
\subsubsection*{5}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1,0) circle[radius=0.5];
            \filldraw [gray] (-1,0.6) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.6) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (0,0.25) circle[radius=0.075] node[anchor=south west] {$c$};
            \filldraw [gray] (0,-0.25) circle[radius=0.075] node[anchor=south west] {$d$};
        \end{tikzpicture}
    \caption*{$ab\to cd$}
    \label{fig:5}
\end{figure}
\subsubsection*{6}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1.5,1.5) circle[radius=1];
            \filldraw [gray] (1.5,0.5) circle[radius=0.001] node[anchor=north] {$a$};
            \filldraw [gray] (0,0) circle[radius=0.075] node[anchor=south west] {$c$};
            \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south east] {$b$};
            \filldraw [gray] (1.5,1.5) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption*{$a \to d$}
    \label{fig:6}
\end{figure}
\subsubsection*{7}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0.75,1.75) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-0.5,-0.35) circle[radius=0.25];
            \filldraw [gray] (-0.7,-0.5) circle[radius=0.001] node[anchor=east] {$b$};
            \draw (0.5,-0.35) circle[radius=0.25];
            \filldraw [gray] (0.7,-0.5) circle[radius=0.001] node[anchor=west] {$c$};
            \filldraw [gray] (0,-0.25) circle[radius=0.075] node[anchor=north] {$d$};
        \end{tikzpicture}
    \caption*{$ab \to d$, $ac\rightarrow d$, $bc\rightarrow d$}
    \label{fig:7}
\end{figure}
\subsubsection*{8}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-0.5,0) circle[radius=0.5];
                    \filldraw [gray] (-0.5,0.5) circle[radius=0.001]node[anchor=south]{$a$};
            \filldraw [gray] (0.125,0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (0.375,0) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (0.7,-0.195) circle[radius=0.075] node[anchor=north] {$b$};
        \end{tikzpicture}
    \caption*{$ab\rightarrow cd, ac\rightarrow d$}
    \label{fig:8}
\end{figure}
\subsubsection*{9}
      \begin{figure}[H]
        \centering
       
             \begin{tikzpicture}
             \draw (1,0) circle[radius=.5];
                \filldraw[gray] (1,1) circle [radius=.001]node[anchor=north]{$a$};
            \filldraw[gray] (1,0) circle [radius=0.075]node[anchor=north]{$d$};
              \filldraw[gray] (0,0) circle [radius=0.075]node[anchor=north]{$b$};
                \filldraw[gray] (2,0) circle [radius=0.075]node[anchor=north]{$c$};
             
             \end{tikzpicture}
        \caption*{$a\to d, bc\to d $}
        \label{fig:9}
    \end{figure}
\subsubsection*{10}
    \begin{figure}[H]
        \centering
       
             \begin{tikzpicture}
             
            \filldraw[gray] (0,0) circle [radius=.075]node[anchor=north]{$b$};
            \filldraw[gray] (.8,.4) circle [radius=0.075]node[anchor=north]{$c$};
              \filldraw[gray] (2,0) circle [radius=0.075]node[anchor=north]{$d$};
                \draw (2,0) circle[radius=1];
                \filldraw[gray] (2,1) circle [radius=0.001]node[anchor=south]{$a$};
             
             \end{tikzpicture}
        \caption*{$a\to d, ab\to cd$}
        \label{fig:10}
    \end{figure}
\subsubsection*{11}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,1.4) circle[radius=0.075] node[anchor=north] {$d$};
            \draw (3,2) circle[radius=0.5];
            \filldraw [gray] (3,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption*{$ac \to d$, $bc \to d$, $ab \to cd$}
    \label{fig:11}
\end{figure}
\subsubsection*{12}
    \begin{figure}[H]
        \centering
       
             \begin{tikzpicture}
             \filldraw[gray] (0,0) circle[radius=0.075] node[anchor=north] {$a$}; 
             \filldraw[gray] (1,0) circle[radius=0.075] node[anchor=north] {$c$};
             \filldraw[gray] (2,0) circle[radius=0.075] node[anchor=north] {$d$};
             \filldraw[gray] (3,0) circle[radius=0.075] node[anchor=north] {$b$};  
             \end{tikzpicture}
        \caption*{$ad\to c$, $bc\to d$, $ab \to cd$}
        \label{fig:12}
    \end{figure}
\subsubsection*{13}
        \begin{figure}[H]
        \centering
       
             \begin{tikzpicture}
             \filldraw[gray] (2.5,0) circle[radius=0.075] node[anchor=north] {$d$}; 
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (2,0) circle[radius=1];
             \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,0) circle [radius=1];
             \filldraw [gray] (3,1) circle[radius=0.001] node[anchor=south] {$b$};
             \end{tikzpicture}
        \caption*{$a\to d$, $b\to d$}
        \label{figure 13}
    \end{figure}
\subsubsection*{14}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,.5) circle[radius=0.001] node[anchor=south] {$b$};
          \draw (5,2) circle [radius=2];
           \filldraw [gray] (5,4) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3.25,2.5) circle [radius=.5];
           \filldraw [gray] (3.25,3) circle[radius=0.001] node[anchor=south] {$c$};
        \filldraw [gray] (3.2,1.75) circle[radius=0.075] node[anchor=north] {$d$};
       \end{tikzpicture}
        \caption*{$a\to d, bc \to d, ab\to cd$}
        \label{fig:14}
    \end{figure}
\subsubsection*{15}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \filldraw [gray] (1,0.5) circle[radius=0.075] node[anchor=south] {$c$};
          \filldraw [gray] (1,-0.5) circle[radius=0.075] node[anchor=south] {$d$};
          \draw (2,0) circle [radius=0.5];
           \filldraw [gray] (2,0.5) circle[radius=0.001] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption*{$a\to cd$}
        \label{fig:15}
    \end{figure}
\subsubsection*{16}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$d$};
          \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$c$};
         \filldraw [gray] (4.5,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption*{$a\to c, bc\to d, ab\to cd$}
        \label{fig:16}
    \end{figure}
\subsubsection*{17}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.75,0) circle [radius=.5];
            \filldraw [gray] (2.75,.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2.75,0) circle[radius=0.075] node[anchor=south] {$d$};
                \filldraw [gray] (4,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption*{$c\to d, ab\to cd$}
        \label{fig:17}
    \end{figure}
\subsubsection*{18}
      \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (.8,1.5) circle[radius=0.001] node[anchor=north] {$a$};
        \draw (2,0) circle [radius=1];
            \filldraw [gray] (2.2,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         \draw (1.5,-.866) circle [radius=1];
            \filldraw [gray] (1.5,-1.866) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (1.5,-.25) circle[radius=0.075] node[anchor=south] {$d$};
                
       \end{tikzpicture}
        \caption*{$a\to d, b\to d, c\to d$}
        \label{fig:18}
    \end{figure}
\subsubsection*{19}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=north] {$a$};
        \draw (2.5,0) circle [radius=1];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         \filldraw [gray] (1.75,0) circle[radius=0.05] node[anchor=north] {$d$};
        \filldraw [gray] (1.75,-.8) circle[radius=0.05] node[anchor=north] {$c$};
       \end{tikzpicture}
        \caption*{$a\to d, b\to d, ab\to cd$}
        \label{fig:19}
    \end{figure}
\subsubsection*{20} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south west] {$c$};
            \draw (4,1) circle[radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption*{$a \to c$, $b \to d$}
    \label{fig:20}
\end{figure}
\subsubsection*{21}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption*{$a \to d$, $c \to d$, $ab \to cd$}
    \label{fig:21}
\end{figure}
\subsubsection*{22}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (0,3) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$a \to cd$, $bc \to d$}
    \label{fig:22}
\end{figure}
\subsubsection*{23}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,2) circle[radius=2];
            \filldraw [gray] (2,4) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,1.5) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1,1.5) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2,2.5) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$a \to bcd$}
    \label{fig:23}
\end{figure}
\subsubsection*{24}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,1) circle[radius=1.5];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$a \to d$, $b \to d$, $c \to d$, $ab \to cd$}
    \label{fig:24}
\end{figure}
\subsubsection*{25}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$a \to cd$, $b \to d$}
    \label{fig:25}
\end{figure}
\subsubsection*{26}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (4,1) circle[radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (4,1) circle[radius=2];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption*{$a \to cd$, $c \to d$}
    \label{fig:26}
\end{figure}
\subsubsection*{27}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,1) circle[radius=2];
            \filldraw [gray] (2,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$a \to bcd$, $bc \to d$}
    \label{fig:27}
\end{figure}
\subsubsection*{28}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (3,1) circle[radius=2.5];
            \filldraw [gray] (3,3.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption*{$a \to cd$, $c \to d$, $b \to d$}
    \label{fig:28}
\end{figure}
\subsubsection*{29}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1.5) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,0.5) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$b \to cd$, $a \to cd$}
    \label{fig:29}
\end{figure}
\subsubsection*{30}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (0,1) circle[radius=0.075] node[anchor=south west] {$c$};
            \draw (2,1) circle[radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption*{$b \to d$, $a \to bcd$}
    \label{fig:30}
\end{figure}
\subsubsection*{31}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,1) circle[radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$a \to cd$, $c \to d$, $b \to cd$}
    \label{fig:31}
\end{figure}
\subsubsection*{32}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (1.5,1) circle[radius=1];
            \filldraw [gray] (1.5,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0.5,1) circle[radius=1];
            \filldraw [gray] (0.5,2) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption*{$a \to bcd$, $c \to d$, $b \to d$}
    \label{fig:32}
\end{figure}
\subsubsection*{33}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south west] {$c$};
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption*{$b \to cd$, $a \to bcd$}
    \label{fig:33}
\end{figure}
\subsubsection*{34}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1,1) circle[radius=1];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption*{$c \to d$, $b \to cd$, $a \to bcd$}
    \label{fig:34}
\end{figure}

==> anc/Appendix_B.2.tex <==
\setcounter{figure}{0}
\subsubsection*{1}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=north east] {$a$};
            \filldraw [gray] (1,3) circle[radius=0.075] node[anchor=south east] {$c$};
            \filldraw [gray] (3,1) circle[radius=0.075] node[anchor=north west] {$b$};
            \filldraw [gray] (3,3) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (4,2) circle[radius=0.075] node[anchor=south west] {$e$};
        \end{tikzpicture}
    \caption{Boolean}
    %\label{fig:1}
\end{figure}

\subsubsection*{2}
\begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (1,3) circle[radius=1];
               \filldraw [gray] (1,4) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3,3) circle[radius=1];
                \filldraw [gray] (3,4) circle[radius=0.001] node[anchor=south] {$b$};
         \draw (2,2) circle[radius=1.5];   
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$e$};
            
            \draw (1,1) circle[radius=1];
                \filldraw [gray] (1,0) circle[radius=0.001] node[anchor=north] {$c$};
            
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,0) circle[radius=0.001] node[anchor=north] {$d$};
            
          
        \end{tikzpicture}
        \caption{$abcd \to e$}

        \end{figure}

\subsubsection*{3}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=north east] {$a$};
            \draw (2,1.75) circle[radius=0.5];
            \filldraw [gray] (2,2.25) circle[radius=0.001] node[anchor=south east] {$e$};
            \filldraw [gray] (3,1) circle[radius=0.075] node[anchor=north west] {$b$};
            \filldraw [gray] (3,2.25) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south west] {$c$};
        \end{tikzpicture}
    \caption{$abc \to e$}
    %\label{fig:3}
\end{figure}
\setcounter{figure}{4}
\subsubsection*{5}
 \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (1,4) circle[radius=.7];
               \filldraw [gray] (1,4.7) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (1,1) circle[radius=.7];
                \filldraw [gray] (.8,1.7) circle[radius=0.001] node[anchor=south] {$b$};
         \draw (4,3) circle[radius=.7];   
            \filldraw [gray] (4,3.7) circle[radius=0.001] node[anchor=south] {$c$};
            
            \draw (4,2) circle[radius=.7];
                \filldraw [gray] (4,2.7) circle[radius=0.001] node[anchor=south] {$d$};
            
            \draw (1.8,2.5) circle[radius=1];
            \filldraw [gray] (1.8,3.5) circle[radius=0.001] node[anchor=south] {$e$};
            
          
        \end{tikzpicture}
        \caption{$abd \to e, abc\to e$}

        \end{figure}  

\subsubsection*{6}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2,0) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (1,0) circle[radius=0.075] node[anchor=south west] {$a$};
            \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south east] {$b$};
            \filldraw [gray] (2,2) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (3,1) circle[radius=0.075] node[anchor=north west] {$d$};
        \end{tikzpicture}
    \caption{$ab \to e$}
    %\label{fig:6}
\end{figure}
\setcounter{figure}{7}
    
\subsubsection*{8}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0.5,1.1) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0.5,1) circle[radius=0.1];  
            \filldraw [gray] (0,0.1) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,0) circle[radius=0.1];
            \filldraw [gray] (0.5,0.50) circle[radius=0.001] node[anchor=south] {$e$};
            \filldraw [gray] (0.5,0.5) circle[radius=0.055];        
            \filldraw [gray] (1,0.2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1,0) circle[radius=0.2];
            \filldraw [gray] (1.5,-0.3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.5,-0.5) circle[radius=0.2];  
        \end{tikzpicture}
        \caption{$abd\to e$, $abc\to de$}
        %\label{fig:8}
    \end{figure}

\subsubsection*{9}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south] {$a$};
            \filldraw [gray] (0.5,-0.5) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (0,0) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (1,0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (0.5,0.5) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ab\to e$, $acd\to e$}
    %\label{fig:9}
\end{figure}

\subsubsection*{10}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1) circle[radius=0.075] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (0.5,0) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (0.3,0.7) circle[radius=0.001] node[anchor=east] {$d$};
            \draw (0.5,0.7) circle[radius=0.2];
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ab\to e$, $abc\to de$}
    %\label{fig:10}
\end{figure}
\setcounter{figure}{12}
\subsubsection*{13}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0.75,1) circle[radius=0.075] node[anchor=south] {$a$};
            \filldraw [gray] (0,0) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (1.5,0) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (0.63,0.5) circle[radius=0.055] node[anchor=south] {$d$};
            \filldraw [gray] (0.85,0.5) circle[radius=0.055] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$abe\to d$, $acd\to e$, $abc\to de$}
    %\label{fig:13}
\end{figure}   
\setcounter{figure}{15}
\subsubsection*{16}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (3.5,-1) circle[radius=0.075] node[anchor=south] {$a$};
            \filldraw [gray] (0,0) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (0,-2) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (1.4,-0.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1.4,-1) circle[radius=0.5];
            \filldraw [gray] (2,-1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ad\to e$, $abc\to de$}
    %\label{fig:16}
\end{figure}

\subsubsection*{17}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1,0) circle[radius=0.5];
            \filldraw [gray] (-1,0.6) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.6) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,0.1) circle[radius=0.25];
            \filldraw [gray] (0,0.4) circle[radius=0.001] node[anchor=south] {$e$};
            \filldraw [gray] (0,-0.3) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (0,1) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$ab\to de$}
    %\label{fig:17}
\end{figure}
\setcounter{figure}{18}
\subsubsection*{19}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0,-0.5) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south west] {$a$};
            \filldraw [gray] (-0.5,-1.25) circle[radius=0.075] node[anchor=south west] {$b$};
            \filldraw [gray] (0.5,-1.25) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (1,-0.5) circle[radius=0.075] node[anchor=north west] {$d$};
        \end{tikzpicture}
    \caption{$ab \to e, ac\to e$}
    %\label{fig:19}
\end{figure}

\subsubsection*{20}
\begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (3,4) circle[radius=1];
               \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$c$};
        \draw (2.5,2.4) circle[radius=1];
                \filldraw [gray] (2.5,3.4) circle[radius=0.001] node[anchor=south] {$e$};
         \draw (1,1) circle[radius=1];   
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3,1) circle[radius=1];
                \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$d$};
            
            \draw (5,1) circle[radius=1];
            \filldraw [gray] (5,2) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
        \caption{$acd\to e, abc\to de, ab\to d$}
        \end{figure}
 \setcounter{figure}{21}       
\subsubsection*{22}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (5,1) circle[radius=1];
               \filldraw [gray] (5,2) circle[radius=0.001] node[anchor=south] {$c$};
        %\draw (2.5,2.4) circle[radius=1];
                \filldraw [gray] (1.31,2.11) circle[radius=0.05] node[anchor=south] {$e$};
         \draw (1,1) circle[radius=1];   
            \filldraw [gray] (.1,1.6) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2.15, 2) circle[radius=.7];
                \filldraw [gray] (2.5,1) circle[radius=0.001] node[anchor=south] {$d$};
            
            \draw (1.87, 3.2) circle[radius=.5];

            \filldraw [gray] (1.87,3.7) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
        \caption{$ad\to e, abc\to de, ab\to e$}
        \end{figure}    
\setcounter{figure}{23}        
\subsubsection*{24}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            %a
            \filldraw [gray] (2.089041, 4.520548) circle (0.075cm);
            %b
            \filldraw [gray] (0.000000, 0.068493) circle (0.075cm); 
            %c
            \filldraw [gray] (5.000000, 0.000000) circle (0.075cm); %d
            \filldraw [gray] (0.582192, 1.301370) circle (0.075cm); %e
            \filldraw [gray] (2.979452, 3.150685) circle (0.075cm); 

            %labels
            \draw[gray] (1.920576, 4.382959)node[anchor=north west] {$a$};
            \draw[gray] (0.127696, 0.348927)node[anchor=north west] {$b$};
            \draw[gray] (4.410750, 0.208927)node[anchor=north west] {$c$};
            \draw[gray] (0.686283, 1.604320)node[anchor=north west] {$d$};
            \draw[gray] (2.867626, 2.927566)node[anchor=north west] {$e$};
        \end{tikzpicture}
        \caption{$abc \to de, ac \to e, ab \to d$}
    \end{figure}

\subsubsection*{25}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (-1.5,0.6) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-1.5,0.5) circle[radius=0.1];  
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1,1) circle[radius=0.5];
            \filldraw [gray] (0,0.1) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0,0) circle[radius=0.1];        
            \filldraw [gray] (0,1.1) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (0,1) circle[radius=0.1];
            \filldraw [gray] (-0.5,0.7) circle[radius=0.001] node[anchor=south] {$e$};
            \draw (-0.5,0.6) circle[radius=0.1];  
        \end{tikzpicture}
        \caption{$acd\to e$, $ab\to de$}
        %\label{fig:25}
    \end{figure}
\setcounter{figure}{27}
\subsubsection*{28}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}[scale=2]
            %circles
            \draw (2, 2) circle (.5cm); %a
            \draw (5, 2) circle (.5cm); %b
            \filldraw [gray] (3.5, 2.4) circle (0.03cm)node[anchor=south] {$c$};%c
            \draw (3.5, 2.1) circle (0.2cm); %d
            \filldraw [gray] (3.5, 1.8) circle (0.03cm)node[anchor=north] {$e$}; %e

            %labels
            \draw[gray] (2, 2.5)node[anchor=south] {$a$};
            \draw[gray] (5, 2.5)node[anchor=south] {$b$};
            %\draw[gray] (3.5, 2.3 )node[anchor=south] {$c$};
            \draw[gray] (3.5, 2.3)node[anchor=north] {$d$};
            %\draw[gray] (3.5, 1.8)node[anchor=north] {$e$};
        \end{tikzpicture}
        \caption{$ ab\to cde$}
    \end{figure}
\setcounter{figure}{28}
\subsubsection*{29}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1) circle[radius=0.075] node[anchor=south] {$a$};
            \filldraw [gray] (0.5,1.5) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (0.5,0.5) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ad\to e$, $bc\to e$}
    %\label{fig:29}
\end{figure}    

\subsubsection*{30}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0,-0.5) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south west] {$a$};
            \filldraw [gray] (-0.5,-1.25) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (0.5,-1.25) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (0,-1.5) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$ab \to e$, $ac\to e$, $ad\to e$}
    %\label{fig:30}
\end{figure}

\subsubsection*{31}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.914209, 1.782842) circle (1.0723860589812333cm); %a
            \draw (0.000000, 0.080429) circle (0.23404825737265416cm); %b
            \draw (2.319035, 4.021448) circle (0.23404825737265416cm); %c
            \draw (5.000000, 0.000000) circle (0.23404825737265416cm); %d
            \filldraw [gray] (2.808311, 2.171582) circle[radius=0.075]; %e

            %labels
            \draw[gray] (3.978597, 1.009936)node {$a$};
            \draw[gray] (0.340358, 0.385118)node {$b$};
            \draw[gray] (2.361695, 3.647602)node {$c$};
            \draw[gray] (4.754734, 0.336438)node {$d$};
            \draw[gray] (2.677642, 2.385232)node {$e$};
        \end{tikzpicture}
    \caption{$bcd \to e, ac \to e, ab \to e$}
\end{figure}    

\subsubsection*{32}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1) circle[radius=0.075]
            node[anchor=south] {$c$};
            \filldraw [gray] (1,1) circle[radius=0.075]
            node[anchor=south] {$e$};
            \filldraw [gray] (2,1) circle[radius=0.075]
            node[anchor=south] {$d$};
            \filldraw [gray] (3,2) circle[radius=0.075]
            node[anchor=south] {$b$};
            \filldraw [gray] (3,0) circle[radius=0.075]
            node[anchor=south] {$a$};
        \end{tikzpicture}
        \caption{$abe \to e, cd \to e, abc \to de.$}
        %\label{fig:32}
    \end{figure}
\setcounter{figure}{35}    
\subsubsection*{36}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
                
            \draw (0 , 0) circle[radius = 2];
            \filldraw [gray] (0 , 2) circle[radius = 0.0]
            node[anchor = south] {$c$};
            
            \filldraw [gray] (6 , -2) circle[radius = 0.075]
            node[anchor = south] {$a$};
            
            \filldraw [gray] (6 , 2) circle[radius = 0.075]
            node[anchor = south] {$b$};
            
            \filldraw [gray] (3 , -0.75) circle[radius = 0.075]
            node[anchor = south] {$e$};
            
            \filldraw [gray] (5 , 0) circle[radius = 0.075]
            node[anchor = south] {$d$};
                
        \end{tikzpicture}
        
        \caption{$abe \to d, cd \to e, abc \to de, ac \to e.$}
        
    \end{figure}
    
\subsubsection*{37}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
        
            \draw (1,0) circle[radius=1];
            \filldraw [gray] (1, 1) circle[radius = 0.0]
            node[anchor = south] {$a$};
            
            \filldraw [gray] (3, 0) circle[radius = 0.075]
            node[anchor = south] {$e$};
            
            \draw (4.5, 0) circle[radius = 0.4];
            \filldraw [gray] (4.5, 0.5) circle[radius = 0.0]
            node[anchor = south] {$d$};
            
            \filldraw [gray] (8, 0) circle [radius = 0.075]
            node[anchor = south] {$b$};
            
            \filldraw [gray] (6, -2.5) circle[radius = 0.075]
            node[anchor = south] {$c$};
            
        \end{tikzpicture}
        \caption{$ad \to e, ab \to de.$}
        %\label{fig:37}
    \end{figure}
\subsubsection*{38}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.956522, 0.000000) circle (1.098901098901099cm); %a
            \draw (5.000000, 0.000000) circle (0.33444816053511706cm); %b
            \draw (0.000000, 0.195891) circle (0.1433349259436216cm); %c
            \filldraw [gray] (2.728141, 0.876732) circle[radius=0.075]; %d
            \draw (0.659341, 0.263669) circle (0.20111323459149548cm); %e

            %labels
            \draw[gray] (2, 1.2989)node {$a$};
            \draw[gray] (5.003367, 0.516378)node {$b$};
            \draw[gray] (0.012208, 0.533475)node {$c$};
            \draw[gray] (2.991980, 0.925873)node {$d$};
            \draw[gray] (0.657037, 0.642985)node {$e$};
        \end{tikzpicture}
    \caption{$bcd \to e, abc \to de, ac \to e, ab \to d$}
\end{figure}
\setcounter{figure}{39}
\subsubsection*{40}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
        
            \filldraw[gray] (0, 0) circle[radius = 0.075]
            node[anchor = south] {$a$};
            
            \filldraw[gray] (2, 0) circle[radius = 0.075]
            node[anchor = south] {$e$};
            
            \filldraw[gray] (3, 1) circle[radius = 0.075]
            node[anchor = south] {$c$};
            
            \filldraw[gray] (3, -1) circle[radius = 0.075]
            node[anchor = south] {$d$};
            
            \draw (6, 0) circle[radius = 2];
            \draw (6, 2)
            node[anchor = south] {$b$};
            
            
        \end{tikzpicture}
        \caption{$acd \to e, ab \to cde.$}
        %\label{fig:37}
    \end{figure}

 \subsubsection*{41}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,0) circle[radius=0.075]
            node[anchor=south] {$a$};
            \draw (1,1.25) circle[radius=0.5];
            \filldraw [gray] (1,1.75) circle[radius=0.001]
            node[anchor=south] {$d$};
            \filldraw [gray] (2,0) circle[radius=0.075]
            node[anchor=south] {$b$};
            \filldraw [gray] (1,3) circle[radius=0.075]
            node[anchor=south] {$c$};
            \filldraw [gray] (1,0.625) circle[radius=0.05]
            node[anchor=north] {$e$};
        \end{tikzpicture}
        \caption{$ad \to e, bd \to e, abc \to de$}
        %\label{fig:41}
    \end{figure}

\subsubsection*{42}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}

            \filldraw [gray] (0,0) circle[radius=0.075]
            node[anchor=south] {$c$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (-0.5,1) circle[radius=0.001]
            node[anchor=east] {$a$};
            \filldraw [gray] (0,1.625) circle[radius=0.075]
            node[anchor=south] {$e$};
            \filldraw [gray] (0,3) circle[radius=0.075]
            node[anchor=south] {$b$};
            \filldraw [gray] (1,3) circle[radius=0.075]
            node[anchor=south] {$d$};
        \end{tikzpicture}
        \caption{$ab \to e, ad \to e, bc \to e.$}
        %\label{fig:42}
    \end{figure}
  \setcounter{figure}{43}  
\subsubsection*{44}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,2) circle[radius=0.075]
            node[anchor=south] {$c$};
            \filldraw [gray] (1,1) circle[radius=0.075]
            node[anchor=south] {$e$};
            \filldraw [gray] (1,0) circle[radius=0.075]
            node[anchor=south] {$d$};
            \filldraw [gray] (2,0) circle[radius=0.075]
            node[anchor=south] {$b$};
            \filldraw [gray] (0,0) circle[radius=0.075]
            node[anchor=south] {$a$};
        \end{tikzpicture}
        \caption{$ab \to d, cd \to e, abc \to de$}
        %\label{fig:44}
    \end{figure}
 \setcounter{figure}{47}   
\subsubsection*{48}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0.8,0.85) circle[radius=0.05]
            node[anchor=east] {$e$};
            \draw (0,0) circle[radius=0.5];
            \filldraw [gray] (-0.5,0) circle[radius=0.001]
            node[anchor=east] {$b$};
            \draw (1.75,0) circle[radius=0.5];
            \filldraw [gray] (2.25,0) circle[radius=0.001]
            node[anchor=west] {$c$};
            \draw (1,1.5) circle[radius=0.5];
            \filldraw [gray] (1,2) circle[radius=0.001]
            node[anchor=south] {$a$};
            \draw (0.95,0.625) circle[radius=0.25];
            \filldraw [gray] (0.75,0.62) circle[radius=0.001]
            node[anchor=west] {$d$};
        \end{tikzpicture}
        \caption{$ab \to e, ad \to e, ac \to e, abc \to de.$}
        %\label{fig:48}
    \end{figure}
  \setcounter{figure}{49}  
 \subsubsection*{50}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (0,2) circle[radius=0.5];
            \filldraw [gray] (0,2.5) circle[radius=0.001]
            node[anchor=south] {$a$};
            \draw (2,0) circle[radius=0.5];
            \filldraw [gray] (2,-0.5) circle[radius=0.001]
            node[anchor=north] {$c$};
            \draw (4,2) circle[radius=0.5];
            \filldraw [gray] (4,2.5) circle[radius=0.001]
            node[anchor=south] {$b$};
            \filldraw [gray] (0.75,1.75) circle[radius=0.075]
            node[anchor=north] {$e$};
            \filldraw [gray] (1.25,2.325) circle[radius=0.075]
            node[anchor=west] {$d$};
        \end{tikzpicture}
        \caption{$ac \to e, ab \to de$}
        %\label{fig:50}
    \end{figure}

\subsubsection*{51}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1.5,1.5) circle[radius=1];
            \filldraw [gray] (1.5,0.5) circle[radius=0.001] node[anchor=north] {$a$};
            \filldraw [gray] (0,0) circle[radius=0.075] node[anchor=south west] {$c$};
            \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south east] {$b$};
            \filldraw [gray] (1.5,1.5) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (3,2) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to e$}
    %\label{fig:51}
\end{figure}

\subsubsection*{52}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0.75,1.75) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-1,-0.75) circle[radius=1];
            \filldraw [gray] (-2,-0.75) circle[radius=0.001] node[anchor=east] {$b$};
            \draw (1,-0.75) circle[radius=1];
            \filldraw [gray] (2,-0.75) circle[radius=0.001] node[anchor=north west] {$c$};
            \draw (0,-0.125) circle[radius=0.25];
            \filldraw [gray] (0,0.125) circle[radius=0.001] node[anchor=south] {$e$};
            \filldraw [gray] (2.5,-0.75) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$ab \to e$, $ac\to e$, $bc\to e$}
    %\label{fig:52}
\end{figure}

\subsubsection*{53}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.147727, 1.315341) circle (1.2073863636363635cm); %a
            \filldraw [gray] (5.000000, 0.000000) circle[radius=0.075]; %b
            \filldraw [gray] (0.000000, 2.383523) circle[radius=0.075]; %c
            \filldraw [gray] (2.480114, 0.306818) circle[radius=0.075]; %d
            \filldraw [gray] (2.352273, 0.801136) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.144089, 0.751226)node {$a$};
            \draw[gray] (5.246093, 0)node {$b$};
            \draw[gray] (-0.155191, 2.574151)node {$c$};
            \draw[gray] (2.724924, 0.315362)node {$d$};
            \draw[gray] (2.596729, 0.862328)node {$e$};
        \end{tikzpicture}
    \caption{$bcd \to e, ad \to e, ab \to de$}
\end{figure}
\setcounter{figure}{54}
\subsubsection*{55}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \filldraw [gray] (3.828062, 0.000000) circle[radius=0.075]; %a
            \draw (0.000000, 4.671533) circle (1.2976480129764802cm); %b
            \filldraw [gray] (5.000000, 3.369830) circle[radius=0.075]; %c
            \filldraw [gray] (2.836091, 1.515247) circle[radius=0.075]; %d
            \filldraw [gray] (1.034063, 3.158962) circle[radius=0.075]; %e

            %labels
            \draw[gray] (3.660549, -0.1)node {$a$};
            \draw[gray] (-0.379776, 6.342835)node {$b$};
            \draw[gray] (5.195235, 3.036866)node {$c$};
            \draw[gray] (3.092333, 1.592388)node {$d$};
            \draw[gray] (1.267109, 3.293048)node {$e$};
        \end{tikzpicture}
    \caption{$ace \to d, bd\to e, ab\to de$}
\end{figure}
\setcounter{figure}{57}
\subsubsection*{58}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \filldraw [gray] (0.250000, 4.295051) circle[radius=0.075]; %a
            \filldraw [gray] (1.133296, 5.000000) circle[radius=0.075]; %b
            \draw (4.957818, 0.000000) circle (1.0826771653543308cm); %c
            \filldraw [gray] (1.462317, 3.875141) circle[radius=0.075]; %d
            \filldraw [gray] (3.155231, 1.706974) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0, 4.227462)node {$a$};
            \draw[gray] (1.515151, 5.035051)node {$b$};
            \draw[gray] (6.007312, 0.644408)node {$c$};
            \draw[gray] (1.244437, 4.205990)node {$d$};
            \draw[gray] (3.054837, 2.050255)node {$e$};
        \end{tikzpicture}
    \caption{$abe \to d, cd \to e, abc\to de, bc\to e, ac\to e$}
\end{figure}

\subsubsection*{59}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.184675, 2.571665) circle (1.1714443219404629cm); %a
            \draw (1.436053, 3.740353) circle (1.2816979051819184cm); %b
            \filldraw [gray] (5.000000, 0.000000) circle[radius=0.075]; %c
            \filldraw [gray] (0.100000, 3.964388) circle[radius=0.075]; %d
            \filldraw [gray] (2.249173, 1.965270) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.068686, 2.024342)node {$a$};
            \draw[gray] (2.679264, 4.437292)node {$b$};
            \draw[gray] (5.233176, 0.042573)node {$c$};
            \draw[gray] (-0.148282, 4.138783)node {$d$};
            \draw[gray] (2.024202, 2.215057)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de, bc\to e, ac\to e, ab\to d$}
\end{figure}
\setcounter{figure}{60}
\subsubsection*{61}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (0,2) circle[radius=0.5];
            \filldraw [gray] (0,2.5) circle[radius=0.001]
            node[anchor=south] {$a$};
            \draw (1.25,0) circle[radius=0.5];
            \filldraw [gray] (1.2,-0.5) circle[radius=0.001]
            node[anchor=north] {$c$};
            \draw (4,2) circle[radius=0.5];
            \filldraw [gray] (4,2.5) circle[radius=0.001]
            node[anchor=south] {$b$};
            \filldraw [gray] (0.625,1.625) circle[radius=0.075]
            node[anchor=north] {$e$};
            \draw (2,2) circle[radius=0.5];
            \filldraw [gray] (2,2.5) circle[radius=0.001]
            node[anchor=south] {$d$};
        \end{tikzpicture}
        \caption{$ac \to e, ab \to de, ad \to e$}
        %\label{fig:61}
    \end{figure}
\subsubsection*{62}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.637349, 0.000000) circle (0.9241555130656469cm); %a
            \draw (0.452518, 2.845762) circle (0.5098789037603569cm); %b
            \draw (5.000000, 0.446144) circle (1.0834926704907584cm); %c
            \draw (0.000000, 0.423837) circle (0.20713830465264502cm); %d
            \draw (1.144041, 0.688337) circle (0.25493945188017847cm); %e

            %labels
            \draw[gray] (0.473229, -1.063780)node {$a$};
            \draw[gray] (-0.178089, 3.186283)node {$b$};
            \draw[gray] (5.725523, 1.541288)node {$c$};
            \draw[gray] (-0.328393, 0.689565)node {$d$};
            \draw[gray] (1.466906, 0.889970)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ac\to e, ab\to de$}
\end{figure}
\subsubsection*{63}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (0,2.05) circle[radius=0.35];
            \filldraw [gray] (0,2.5) circle[radius=0.001]
            node[anchor=south] {$c$};
            \draw (1.25,0) circle[radius=0.5];
            \filldraw [gray] (1.2,-0.5) circle[radius=0.001]
            node[anchor=north] {$d$};
            \draw (4,2.05) circle[radius=0.35];
            \filldraw [gray] (4,2.5) circle[radius=0.001]
            node[anchor=south] {$b$};
            \filldraw [gray] (1.9,1.625) circle[radius=0.055]
            node[anchor=south] {$e$};
            \draw (2,2) circle[radius=0.5];
            \filldraw [gray] (2,2.5) circle[radius=0.001]
            node[anchor=south] {$a$};
        \end{tikzpicture}
        \caption{$a \to e, bcd \to e,$}
        %\label{fig:63}
    \end{figure}
    
\subsubsection*{64}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (0,2)
 circle[radius=0.5];
            \filldraw [gray] (0,2.5) circle[radius=0.001]
            node[anchor=south] {$a$};
            \draw (2,0) circle[radius=0.80];
            \filldraw [gray] (2,-0.75) circle[radius=0.001]
            node[anchor=north] {$c$};
            \draw (4,2) circle[radius=0.5];
            \filldraw [gray] (4,2.5) circle[radius=0.001]
            node[anchor=south] {$b$};
            \filldraw [gray] (0.65,1.65) circle[radius=0.055]
            node[anchor=north] {$e$};
            \filldraw [gray] (0.75,1.85) circle[radius=0.055]
            node[anchor=west] {$d$};
        \end{tikzpicture}
        \caption{$ac \to de, ab \to de$}
        %\label{fig:64}
    \end{figure}

\subsubsection*{65}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (0,2) circle[radius=1];
            \filldraw [gray] (0,3) circle[radius=0.001]
            node[anchor=south] {$a$};
            \draw (2,2.25) circle[radius=0.5];
            \filldraw [gray] (2,2.75) circle[radius=0.001]
            node[anchor=south] {$c$};
            \draw (4,2) circle[radius=1];
            \filldraw [gray] (4,3) circle[radius=0.001]
            node[anchor=south] {$b$};
            \draw (1.5,2.25) circle[radius=0.2];
            \filldraw [gray] (1.15,2.35) circle[radius=0.001]
            node[anchor=north] {$e$};
            \draw (2,1.4) circle[radius=0.22];
            \filldraw [gray] (2.2,1.4) circle[radius=0.001]
            node[anchor=west] {$d$};
        \end{tikzpicture}
        \caption{$ab \to cde, ac \to e$}
        %\label{fig:65}
    \end{figure}

\subsubsection*{66}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (0,2) circle[radius=0.6];
            \filldraw [gray] (0,2.6) circle[radius=0.001]
            node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.7];
            \filldraw [gray] (0,0.3) circle[radius=0.001]
            node[anchor=south] {$b$};
            \draw (4,2) circle[radius=0.6];
            \filldraw [gray] (4,2.6) circle[radius=0.001]
            node[anchor=south] {$c$};
            \draw (0.9,1.8) circle[radius=0.16];
            \filldraw [gray] (0.9,2.3) circle[radius=0.001]
            node[anchor=north] {$e$};
            \draw (2,1.8) circle[radius=0.7];
            \filldraw [gray] (2,1.8) circle[radius=0.001]
            node[anchor=west] {$d$};
        \end{tikzpicture}
        \caption{$abc \to de, ac \to e, ad\to e,bd \to e $}
        %\label{fig:66}
    \end{figure}
    
 \subsubsection*{67} 
        \begin{figure}[H]
        \centering
        \begin{tikzpicture}
        \draw (0,0) circle [radius=.75];
            \filldraw [gray] (0,.75) circle [radius=0.001]node[anchor=south]{$c$};
        \draw (3,0) circle [radius=0.75];
            \filldraw [gray] (3,.75) circle [radius=0.001]node[anchor=south]{$b$};
        \draw (1.5,-1.25) circle [radius=1.7];
            \filldraw [gray] (1.5,0) circle [radius=0.001]node[anchor=south]{$d$};
        \draw (1.5,-3) circle [radius=.75];
            \filldraw [gray] (1.5,-2.25) circle [radius=0.001]node[anchor=north]{$a$};
        \draw (2,-3.1) circle [radius=.15];
        \filldraw [gray] (2,-3.55) circle [radius=0.001]node[anchor=south]{$e$};
        \end{tikzpicture}
        \caption{$a\to e,abc\to de$}
        %\label{fig:67}
    \end{figure}
    
\subsubsection*{68} 
        \begin{figure}[H]
        \centering
        \begin{tikzpicture}
        \draw (0,0) circle [radius=1];
            \filldraw [gray] (0,1) circle [radius=0.001]node[anchor=south]{$a$};
        \draw (2,0) circle [radius=1];
            \filldraw [gray] (2,1) circle [radius=0.001]node[anchor=south]{$b$};
        \draw (2,-2.5) circle [radius=1];
            \filldraw [gray] (2,-1.1) circle [radius=0.001]node[anchor=north]{$d$};
        \draw (0,-2.5) circle [radius=1];
            \filldraw [gray] (0,-1.15) circle [radius=0.001]node[anchor=north]{$c$};
        \draw (0.8,-0.75) circle [radius=.15];
        \filldraw [gray] (0.95,-1.25) circle [radius=0.001]node[anchor=south]{$e$};
        \end{tikzpicture}
        \caption{$ab \to e, ac\to e, bc \to e, ad\to e$}
        %\label{fig:68}
    \end{figure}
\setcounter{figure}{70}

\subsubsection*{71}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 2.211111) circle (0.5555555555555556cm); %a
            \filldraw [gray] (5.000000, 2.211111) circle[radius=0.075]; %b
            \draw (1.788889, 0.000000) circle (0.5833333333333334cm); %c
            \filldraw [gray] (3.333333, 2.211111) circle[radius=0.075]; %d
            \filldraw [gray] (1.811111, 0.700000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.628867, 2.763152)node {$a$};
            \draw[gray] (5, 2.47)node {$b$};
            \draw[gray] (1.135638, 0.513409)node {$c$};
            \draw[gray] (3.3, 2.5)node {$d$};
            \draw[gray] (1.8, 0.981003)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e, abc\to de, ac\to e, ab\to d$}
\end{figure}

\subsubsection*{72}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.833333, 5.000000) circle (1.25cm); %a
            \draw (0.833333, 0.000000) circle (1.25cm); %b
            \draw (4.166667, 2.500000) circle (0.4166666666666667cm); %c
            \filldraw [gray] (0.000000, 2.500000) circle[radius=0.075]; %d
            \filldraw [gray] (1.666667, 2.500000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.220600, 6.274259)node {$a$};
            \draw[gray] (-0.544482, 0.768271)node {$b$};
            \draw[gray] (3.746949, 3.081711)node {$c$};
            \draw[gray] (-0.278436, 2.815666)node {$d$};
            \draw[gray] (1.780525, 2.873502)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e, ab\to de$}
\end{figure}

\subsubsection*{73}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1.5];
            \filldraw [gray] (1.5,1.5) circle[radius=0.001] node[anchor=south west] {$a$};
            \draw (-0.25,1) circle[radius=1.5];
            \filldraw [gray] (-1.75,1) circle[radius=0.001] node[anchor=south east] {$b$};
            \filldraw [gray] (0,-0.75) circle[radius=0.075] node[anchor=west] {$e$};
            \filldraw [gray] (-0.5,-1.25) circle[radius=0.075] node[anchor=west] {$d$};
            \filldraw [gray] (0.5,-1.25) circle[radius=0.075] node[anchor=west] {$c$};
        \end{tikzpicture}
    \caption{$ac \to e$, $ad\to e$, $bc \to e$, $bd\to e$}
    %\label{fig:73}
\end{figure}
\setcounter{figure}{74}
\subsubsection*{75}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.153846153846154cm); %a
            \draw (4.070513, 2.269231) circle (1.073717948717949cm); %b
            \draw (5.000000, 0.836538) circle (1.0256410256410258cm); %c
            \draw (3.025641, 0.916667) circle (0.8974358974358975cm); %d
            \draw (2.487179, 1.673077) circle (0.06410256410256411cm); %e

            %labels
            \draw[gray] (-0.769890, 1.329983)node {$a$};
            \draw[gray] (4.826854, 3.486105)node {$b$};
            \draw[gray] (6.203102, 1.100608)node {$c$};
            \draw[gray] (1.879388, 0.768014)node {$d$};
            \draw[gray] (2.406950, 1.951606)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de, ad\to e,bd\to e, ab\to e$}
\end{figure}

\subsubsection*{76}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.306798) circle (0.26417752729834454cm); %a
            \draw (5.000000, 2.169778) circle (1.2504402958788308cm); %b
            \draw (2.643536, 0.000000) circle (0.7308911588587532cm); %c
            \draw (1.988376, 1.704826) circle (0.17611835153222968cm); %d
            \filldraw [gray] (2.580134, 0.785488) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.432760, 1.479175)node {$a$};
            \draw[gray] (4.154016, 3.321052)node {$b$};
            \draw[gray] (1.946630, 0.518819)node {$c$};
            \draw[gray] (1.767459, 1.959353)node {$d$};
            \draw[gray] (2.462642, 0.912995)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e, abc\to de, bc\to e, ac\to e, ab\to d$}
\end{figure}

\subsubsection*{77}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (0.625cm); %a
            \draw (2.500000, 5.000000) circle (0.625cm); %b
            \draw (5.000000, 0.000000) circle (1.28125cm); %c
            \filldraw [gray] (2.500000, 2.500000) circle[radius=0.075]; %d
            \filldraw [gray] (4.375000, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.734735, 0.561132)node {$a$};
            \draw[gray] (1.955296, 5.836839)node {$b$};
            \draw[gray] (4.332263, 1.500324)node {$c$};
            \draw[gray] (2.256765, 2.671415)node {$d$};
            \draw[gray] (4.146744, 0.294448)node {$e$};
        \end{tikzpicture}
    \caption{$abe\to d, abc\to de, c\to e$}
\end{figure}

\subsubsection*{78}
    \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (0,0) circle[radius=0.075] node[anchor=north] {$a$}; 
             \filldraw[gray] (1,0) circle[radius=0.075] node[anchor=north] {$d$};
             \filldraw[gray] (2,0) circle[radius=0.075] node[anchor=north] {$e$};
             \filldraw[gray] (3,0) circle[radius=0.075] node[anchor=north] {$b$}; 
             \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=south] {$c$};
             \end{tikzpicture}
        \caption{$ae\to d$, $bd\to e$, $ab \to de$}
        %\label{fig:78}
    \end{figure}
    
\subsubsection*{79}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
       
     \draw (0.000000, 0.435730) circle (0.25054466230936817cm); %a
            \draw (5.000000, 0.322440) circle (2.178649237472767cm); %b
            \draw (1.586057, 1.128540) circle (0.11982570806100219cm); %c
            \filldraw [gray] (0.875817, 0.564270) circle[radius=0.075]; %d
            \draw (2.178649, 0.000000) circle (0.2178649237472767cm); %e

            %labels
            \draw[gray] (-0.288518, 0.696936)node {$a$};
            \draw[gray] (3.143153, 1.794051)node {$b$};
            \draw[gray] (1.414561, 1.341172)node {$c$};
            \draw[gray] (0.763946, 0.809694)node {$d$};
            \draw[gray] (1.937603, 0.237679)node {$e$};
        \end{tikzpicture}
    \caption{$ace\to d, bd\to e, ab\to cde$}
\end{figure}

\subsubsection*{80}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.079614, 0.057298) circle (0.9197828709288299cm); %a
            \draw (5.000000, 0.057298) circle (0.9197828709288299cm); %b
            \draw (0.000000, 0.000000) circle (0.15078407720144754cm); %c
            \filldraw [gray] (3.793727, 0.811218) circle[radius=0.075]; %d
            \filldraw [gray] (3.465018, 0.702654) circle[radius=0.075]; %e

            %labels
            \draw[gray] (1.609806, 0.969822)node {$a$};
            \draw[gray] (5.568383, 0.981247)node {$b$};
            \draw[gray] (-0.189548, 0.215808)node {$c$};
            \draw[gray] (3.723332, 1.08398)node {$d$};
            \draw[gray] (3.369173, 0.888441)node {$e$};
        \end{tikzpicture}
    \caption{$ad\to e, bc\to e, ab\to de$}
\end{figure}
    
\subsubsection*{81}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.303974, 4.296455) circle (1.5306122448979593cm); %a
            \draw (0.000000, 0.000000) circle (1.5306122448979593cm); %b
            \draw (5.000000, 0.053706) circle (1.5306122448979593cm); %c
            \filldraw [gray] (0.703545, 3.308271) circle[radius=0.075]; %d
            \filldraw [gray] (2.384533, 2.228786) circle[radius=0.075]; %e

            %labels
            \draw[gray] (1.281192, 5.7509950)node {$a$};
            \draw[gray] (-1.295279, 1.305831)node {$b$};
            \draw[gray] (5.756912, 1.664242)node {$c$};
            \draw[gray] (0.453570, 3.3712690)node {$d$};
            \draw[gray] (2.586824, 2.305456)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to de,ac\to e, cd\to e$}
\end{figure}
\subsubsection*{82}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.546933, 2.021434) circle (0.8130081300813009cm); %a
            \draw (0.000000, 0.040650) circle (0.8130081300813009cm); %b
            \draw (5.000000, 0.000000) circle (0.5173688100517368cm); %c
            \draw (2.568367, 0.606061) circle (0.9608277900960829cm); %d
            \filldraw [gray] (1.019956, 1.082779) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.355157, 2.700164)node {$a$};
            \draw[gray] (-1.112497, -0.080495)node {$b$};
            \draw[gray] (5.689604, -0.169619)node {$c$};
            \draw[gray] (3.129790, 1.698051)node {$d$};
            \draw[gray] (1.293842, 1.185061)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to e,ac\to e,ad\to e,bd\to e,abc\to de$}
\end{figure}
\subsubsection*{83}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=0.75]
            %circles
            \draw (4.523810, 5.000000) circle (2.581755593803787cm); %a
            \draw (0.000000, 0.567986) circle (0.9294320137693634cm); %b
            \draw (3.823867, 0.000000) circle (0.9294320137693634cm); %c
            \filldraw [gray] (2.401033, 1.293746) circle[radius=0.1]; %d
            \filldraw [gray] (1.006885, 0.975330) circle[radius=0.1]; %e

            %labels
            \draw[gray] (4.646933, 8.010828)node {$a$};
            \draw[gray] (-1.075973, 1.192971)node {$b$};
            \draw[gray] (4.908325, -0.407706)node {$c$};
            \draw[gray] (2.4006, 1.707404)node {$d$};
            \draw[gray] (1.0088005, 1.361321)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to de, bc\to e, bd\to e, ace\to d$}
\end{figure}
\setcounter{figure}{84}
\subsubsection*{85}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.202117, 0.000000) circle (1.3474494706448505cm); %a
            \draw (2.473532, 4.754572) circle (1.3474494706448505cm); %b
            \draw (0.399423, 5.000000) circle (1.0587102983638113cm); %c
            \filldraw [gray] (0.000000, 2.160731) circle[radius=0.075]; %d
            \filldraw [gray] (0.538980, 1.506256) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.525670, 0.376665)node {$a$};
            \draw[gray] (4.030541, 5.000227)node {$b$};
            \draw[gray] (-0.85798, 5.357412)node {$c$};
            \draw[gray] (-0.03333, 2.4508368)node {$d$};
            \draw[gray] (0.5343, 1.76344)node {$e$};
        \end{tikzpicture}
    \caption{$ac\to de, ab\to de, ad\to e$}
\end{figure}
\subsubsection*{86}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.548276) circle (1.3620689655172415cm); %a
            \draw (5.000000, 0.710345) circle (1.4482758620689657cm); %b
            \draw (2.579310, 1.175862) circle (0.4827586206896552cm); %c
            \draw (2.620690, 0.000000) circle (0.4827586206896552cm); %d
            \filldraw [gray] (1.944828, 0.575862) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.244757, 2.10950)node {$a$};
            \draw[gray] (6.048176, 2.297264)node {$b$};
            \draw[gray] (2.612664, 1.898163)node {$c$};
            \draw[gray] (2.579631, -0.709707)node {$d$};
            \draw[gray] (1.701651, 0.480407)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to cde, ac\to e, ad\to e$}
\end{figure}
\setcounter{figure}{87}

\subsubsection*{88}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.981839, 0.000000) circle (1.0972379871358304cm); %a
            \draw (1.326145, 5.000000) circle (2.837684449489217cm); %b
            \draw (2.160424, 1.106697) circle (0.42565266742338254cm); %c
            \draw (0.000000, 0.493757) circle (0.2743094967839576cm); %d
            \draw (0.983731, 0.940219) circle (0.1986379114642452cm); %e

            %labels
            \draw[gray] (-0.065766, -0.711138)node {$a$};
            \draw[gray] (3.086331, 2.553661)node {$b$};
            \draw[gray] (2.715454, 1.211977)node {$c$};
            \draw[gray] (-0.431562, 0.836735)node {$d$};
            \draw[gray] (0.987974, 1.330868)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ac\to e, ab\to cde$}
\end{figure}

\setcounter{figure}{89}

\subsubsection*{90}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.162142) circle (0.5656108597285067cm); %a
            \draw (5.000000, 0.169683) circle (1.2066365007541477cm); %b
            \draw (3.638763, 0.678733) circle (0.5090497737556561cm); %c
            \filldraw [gray] (2.243590, 0.463801) circle[radius=0.075]; %d
            \filldraw [gray] (2.254902, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.619639, 0.874388)node {$a$};
            \draw[gray] (5.667930, 1.436164)node {$b$};
            \draw[gray] (3.453236, 0)node {$c$};
            \draw[gray] (1.897549, 0.517876)node {$d$};
            \draw[gray] (1.843533, -0.011490)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to cde, ac\to de$}
\end{figure}

\subsubsection*{91}
        \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (1,-.5) circle[radius=.75];
                \filldraw [gray] (1,.25) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2,-1.25) circle[radius=.75];
                \filldraw [gray] (2,-.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,-1.5) circle[radius=.75];
                \filldraw [gray] (3,-.75) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (3.5,-.25) circle[radius=.5];
                \filldraw [gray] (3.5,.25) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2.75,-.75) circle[radius=0.025] node[anchor=south] {$e$};
\end{tikzpicture}
    \caption{$bd\to e,ad\to e, ab\to e, ac\to e, bc\to e$}
    %\label{fig:91}
    \end{figure}

\subsubsection*{92}
        \begin{figure}[H]
        \centering
        \begin{tikzpicture}
          \draw (0,0) circle[radius=1.5];
                \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1.75,.25) circle[radius=.75];
                \filldraw [gray] (1.75,1) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (4,1.5) circle[radius=.75];
                \filldraw [gray] (4,2.25) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (4.5,-.25) circle[radius=.5];
                \filldraw [gray] (4.5,.25) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (3.25,1) circle[radius=0.025] node[anchor=north] {$e$};
        \end{tikzpicture}
        \caption{$bd\to e,ac\to d, ab\to de$}
    %\label{fig:92}
        \end{figure}

\subsubsection*{93} 
          \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (0,0) circle[radius=1];
                \filldraw [gray] (0,-1) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (0,1) circle[radius=.5];
                \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (3,-.25) circle[radius=.5];
                \filldraw [gray] (3,.25) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (4,0) circle[radius=.75];
                \filldraw [gray] (4,.75) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (0,0) circle[radius=0.075] node[anchor=south] {$e$};
 
        \end{tikzpicture}
    \caption{$ab\to de,a\to e$}
    %\label{fig:93}
    \end{figure}
 \setcounter{figure}{96}   
\subsubsection*{97} 
        \begin{figure}[H]
        \centering
        \begin{tikzpicture}
        \draw (0,0) circle [radius=.75];
            \filldraw [gray] (0,.75) circle [radius=0.001]node[anchor=south]{$a$};
        \draw (3,0) circle [radius=0.75];
            \filldraw [gray] (3,.75) circle [radius=0.001]node[anchor=south]{$b$};
        \draw (1.5,-1.25) circle [radius=.75];
            \filldraw [gray] (1.5,-2) circle [radius=0.001]node[anchor=south]{$d$};
        \draw (1.5,-3) circle [radius=.75];
            \filldraw [gray] (1.5,-3.75) circle [radius=0.001]node[anchor=north]{$c$};
        \filldraw [gray] (1.5,-1.25) circle [radius=0.05]node[anchor=south]{$e$};

        \end{tikzpicture}
        \caption{$d\to e,abc\to de$}
        %\label{fig:97}
    \end{figure}
    
\subsubsection*{98}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
        \draw (0,0.25) circle [radius=.75];
            \filldraw [gray] (0,1) circle [radius=0.001]node[anchor=south]{$c$};
        \draw (0,-1) circle [radius=0.75];
            \filldraw [gray] (0,-.25) circle [radius=0.001]node[anchor=south]{$a$};
        \draw (1.5,-.5) circle [radius=.25];
            \filldraw [gray] (1.5,-.25) circle [radius=0.001]node[anchor=south]{$d$};
        \draw (2.5,.75) circle [radius=.75];
            \filldraw [gray] (2.5,1.5) circle [radius=0.001]node[anchor=south]{$b$};
        \filldraw [gray] (1,-.5) circle [radius=0.05]node[anchor=south]{$e$};
 \end{tikzpicture}
        \caption{$cd\to e,ad\to e, ab\to de$}
        %\label{fig:98}
    \end{figure}
    
\subsubsection*{99}
    \begin{figure}[H]
        \centering
\begin{tikzpicture}
        \draw (0,0) circle [radius=.75];
            \filldraw [gray] (0,.75) circle [radius=0.001]node[anchor=south]{$b$};
        \draw (0,-1) circle [radius=0.75];
            \filldraw [gray] (0,-.25) circle [radius=0.001]node[anchor=south]{$a$};
            \filldraw [gray] (1.5,-.12) circle [radius=0.05]node[anchor=west]{$c$}; \filldraw [gray] (-.7,-.5) circle [radius=0.05]node[anchor=east]{$d$};
        \filldraw [gray] (.7,-.5) circle [radius=0.05]node[anchor=west]{$e$};
        \end{tikzpicture}
        \caption{$bc\to e,ac\to e, ab\to de$}
        %\label{fig:99}
    \end{figure}
    
\subsubsection*{100}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
        \draw (0,0) circle [radius=.5];
            \filldraw [gray] (0,.5) circle [radius=0.001]node[anchor=south]{$b$};
        \draw (2,.5) circle [radius=.5];
            \filldraw [gray] (2,1) circle [radius=0.001]node[anchor=south]{$d$};
        \draw (1,-1) circle [radius=1];
            \filldraw [gray] (1,0) circle [radius=0.001]node[anchor=south]{$a$};
        \draw (3,-1) circle [radius=.5];
            \filldraw [gray] (3,-.5) circle [radius=0.001]node[anchor=south]{$c$};
        \filldraw [gray] (1,-.5) circle [radius=0.05]node[anchor=south]{$e$};
        \end{tikzpicture}
        \caption{$bc\to e,a\to e$}
        %\label{fig:100}
    \end{figure}

\subsubsection*{101} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,0.6) circle[radius=0.001] node[anchor=south west] {$a$};
            \draw (0,1) circle[radius=1.85];
            \filldraw [gray] (0,-3.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,-3.45) circle[radius=0.7];
            \filldraw [gray] (-0.7,-1.8) circle[radius=0.075] node[anchor=east] {$c$};
           % \draw (-0.5,-1.75) circle[radius=0.35];
            \filldraw [gray] (0.7,-1.8) circle[radius=0.075] node[anchor=west] {$d$};
            %\draw (0.5,-1.75) circle[radius=0.35];
            \filldraw [gray] (0,-1.8) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ab\to cde$}
    %\label{fig:101}
\end{figure}
    
\subsubsection*{102} 
    \begin{figure}[H]
    \centering
    \begin{tikzpicture}
        \filldraw [gray] (0,0.6) circle[radius=0.001] node[anchor=south west] {$c$};
        \draw (0,1) circle[radius=0.5];
        \filldraw [gray] (0,-0.5) circle[radius=0.001] node[anchor=south] {$d$};
        \draw (-0.05,-0.25) circle[radius=0.6];
        \filldraw [gray] (-0.65,-2.75) circle[radius=0.001] node[anchor=east] {$a$};
        \draw (-0.85,-2.75) circle[radius=0.85];
        \filldraw [gray] (0.7,-1.8) circle[radius=0.001] node[anchor=east] {$b$};
        \draw (0.5,-1.75) circle[radius=0.75];
        \filldraw [gray] (-0.1,-1.0) circle[radius=0.075] node[anchor=north east] {$e$};
    \end{tikzpicture}
    \caption{$bd\to e$, $ad\to e$, $ac\to e$, $bc\to e$, $abc\to de$   }
    %\label{fig:102}
    \end{figure}
    
\subsubsection*{103}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %a
            \filldraw [gray] (-2.75,0.55) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-2.75, 0.55) circle[radius=0.85];
            %b
            \filldraw [gray] (2.5,1.3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.75, 1.3) circle[radius=0.85];
            %c
            \filldraw [gray] (0,2) circle[radius=0.001] node[anchor=south west] {$c$};
            \draw (0,1) circle[radius=1.85];
            %d
            \filldraw [gray] (-2.15, 1.4) circle[radius=0.075] node[anchor=south] {$d$};
            %e
            \filldraw [gray] (2.05, 0.55) circle[radius=0.075] node[anchor=north] {$e$};
        \end{tikzpicture}
    \caption{$bc \to e$, $ac\to d$, $ab \to de$}
\end{figure}

\subsubsection*{104}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,1.4) circle[radius=0.075] node[anchor=north] {$e$};
            \draw (3,2) circle[radius=0.5];
            \filldraw [gray] (3,2.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (3,3.5) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$ad \to e$, $bd \to e$, $ab \to de$}
    %\label{fig:104}
\end{figure}
\setcounter{figure}{105}
\subsubsection*{106}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %a
            \filldraw [gray] (-2.75,-0.1) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-2.75, 0) circle[radius=0.85];
            %b
            \filldraw [gray] (3.95, 0.9) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3.95, 1.0) circle[radius=1.85];
            %c
            \filldraw [gray] (0, 1.45) circle[radius=0.075] node[anchor=south west] {$c$};
            %d
            \filldraw [gray] (-1.0, 0) circle[radius=0.075] node[anchor=south] {$d$};
            %e
            \filldraw [gray] (1.05, 0) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ae \to d$, $bd\to e$, $ab \to cde$}
\end{figure}

\subsubsection*{107} %107
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %a
             \filldraw [gray] (2.35, 0) circle[radius=0.001]
             node[anchor=south] {$a$};
            \draw (2.35, 0) circle[radius=1.0];
           
            %b
             \filldraw [gray] (-1, 0) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (-1, 0) circle[radius=1.0];
           
            %c
            \filldraw [gray] (0,3) circle[radius=0.001] node[anchor=south west] {$c$};
            \draw (0,4) circle[radius=2.5];
            %d
            \filldraw [gray] (0.5, -0.6) circle[radius=0.001] node[anchor=south] {$d$};
             \draw (0.5, -0.5) circle[radius=0.5];
            %e
            \filldraw [gray] (1.0, 0.15) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ad\to e$, $ac \to e$, $ab \to de$}
\end{figure}

\subsubsection*{108} %108
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %a
             \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0, 1.5) circle[radius=1];
           
            %b
             \filldraw [gray] (0, -1) circle[radius=0.075] node[anchor=south] {$b$};
            %\draw (0, -1) circle[radius=0.65];
           
            %c
            \filldraw [gray] (-0.5, 0.5) circle[radius=0.075] node[anchor=east] {$c$};
            
            %d
            \filldraw [gray] (0.5, 0.5) circle[radius=0.075] node[anchor=west] {$d$};
             
            %e
            \filldraw [gray] (0, -0.25) circle
            [radius=0.075] 
            node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ae \to cd$, $bcd\to e$, $ab \to cde$}
\end{figure}

\subsubsection*{109}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (3.145695, 0.000000) circle (2.317880794701987cm); %a
            \draw (1.688742, 5.000000) circle (1.9867549668874174cm); %b
            \draw (3.708609, 2.980132) circle (0.6622516556291392cm); %c
            \filldraw [gray] (-0.0543, 3.841060) circle (0.075cm); %d
            \filldraw [gray] (1.920530, 2.913907) circle (0.075cm); %e

            %labels
            \draw[gray] (2.890464, 0.324238)node[anchor=north west] {$a$};
            \draw[gray] (1.437309, 5.381785)node[anchor=north west] {$b$};
            \draw[gray] (3.545808, 3.301780)node[anchor=north west] {$c$};
            \draw[gray] (-0.5, 4.113836)node[anchor=north west] {$d$};
            \draw[gray] (1.5, 2.98080)node[anchor=north west] {$e$};
        \end{tikzpicture}
        \caption{$ad \to e, bc \to e, ab \to cde$}
    \end{figure}
    
\subsubsection*{110}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %a
             \filldraw [gray] (0,1.55) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (0, 1.55) circle[radius=1];
           
            %b
             \filldraw [gray] (0, -1) circle[radius=0.075] node[anchor=south] {$b$};
           
            %c
             \filldraw [gray] (-0.12, -0.08) circle
            [radius=0.075] 
            node[anchor=north east] {$c$};
            
            %d
            \filldraw [gray] (0.55, 0.45) circle[radius=0.001] 
            node[anchor=west] {$d$};
            \draw (0.5, 0.45) circle[radius=0.15];
             
            %e
            \filldraw [gray] (0.15, 0.2) circle[radius=0.075] 
            node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ac\to e$,
 $ab \to cde$}
\end{figure}

\subsubsection*{111}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 5.000000) circle (3.75cm); %a
            \draw (5.000000, 5.000000) circle (3.75cm); %b
            \draw (5.000000, 0.000000) circle (3.75cm); %c
            \draw (0.000000, 0.000000) circle (3.75cm); %d
            \draw (2.500000, 2.500000) circle (0.5cm); %e

            %labels
            \draw[gray] (-3.661590, 8.410900)node {$a$};
            \draw[gray] (7.462546, 8.741824)node {$b$};
            \draw[gray] (8.302583, -2.840514)node {$c$};
            \draw[gray] (-3.610678, -3.044159)node {$d$};
            \draw[gray] (2.371408, 3.548864)node {$e$};
        \end{tikzpicture}
    \caption{$ ab \to e, ac \to e, ad \to e, bc \to e, bd \to e, cd \to e$}
\end{figure}

\subsubsection*{112}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3, 0.5) circle (1.3 cm); %a
            \draw (0, 0) circle (1.3cm); %b
            \draw (2.35, -1.85) circle (0.7cm);%c
            \draw (1.9, -0.2) circle (0.3cm); %d
            \draw (1.85, 0.05) circle (0.15cm); %e

            %labels
            \draw[gray] (3, 1.95)node {$a$};
            \draw[gray] (0, 1.5)node {$b$};
            \draw[gray] (2.4, -1.0)node {$c$};
            \draw[gray] (1.7, -0.65)node {$d$};
            \draw[gray] (1.85, 0.35)node {$e$};
        \end{tikzpicture}
    \caption{$bd \to e$, $ad \to e$, $ac \to e$, $ab \to de$}
\end{figure}

\subsubsection*{113}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.016992790937178cm); %a
            \draw (5.000000, 0.074665) circle (0.9654994850669412cm); %b
            \draw (1.804840, 0.638517) circle (0.360453141091658cm); %c
            \draw (1.192070, 0.249743) circle (0.5664263645726055cm); %d
            \draw (2.407312, 0.236869) circle (0.1544799176107106cm); %e

            %labels
            \draw[gray] (-0.154483, 1.240174)node {$a$};
            \draw[gray] (4.940187, 1.286238)node {$b$};
            \draw[gray] (1.770989, 1.258600)node {$c$};
            \draw[gray] (1.162945, 1.046706)node {$d$};
            \draw[gray] (2.409820, 0.558576)node {$e$};
        \end{tikzpicture}
    \caption{$ ace\to d,bd\to e,bc\to e,ab\to cde$}
\end{figure}

\subsubsection*{116}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.150598) circle (1.389866291344124cm); %a
            \draw (4.926108, 1.854328) circle (1.319493314567206cm); %b
            \draw (5.000000, 0.000000) circle (1.3370865587614356cm); %c
            \draw (1.966925, 1.171710) circle (0.422237860661506cm); %d
            \draw (2.364532, 1.442646) circle (0.211118930330753cm); %e

            %labels
            \draw[gray] (-0.148171, 2.832883)node {$a$};
            \draw[gray] (4.963609, 3.475003)node {$b$};
            \draw[gray] (5.001381, -1.547193)node {$c$};
            \draw[gray] (1.891505, 0.542845)node {$d$};
            \draw[gray] (2.369947, 1.851542)node {$e$};
        \end{tikzpicture}
    \caption{$ bd\to e,ac\to de, ab\to de$}
\end{figure}

\subsubsection*{117}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.002817) circle (1.1126760563380282cm); %a
            \draw (5.000000, 0.000000) circle (1.0563380281690142cm); %b
            \draw (2.369014, 2.115493) circle (0.7887323943661971cm); %c
            \draw (2.352113, 0.890141) circle (0.676056338028169cm); %d
            \draw (2.357746, 0.650704) circle (0.39436619718309857cm); %e

            %labels
            \draw[gray] (-0.089107, 1.410946)node {$a$};
            \draw[gray] (4.910358, 1.350468)node {$b$};
            \draw[gray] (2.289671, 3.164790)node {$c$};
            \draw[gray] (3.125479, 1.320230)node {$d$};
            \draw[gray] (2.361023, 0.857365)node {$e$};
        \end{tikzpicture}
    \caption{$ d\to e,abc\to de,ab\to e$}
\end{figure}

\subsubsection*{118}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.599741) circle (2.5582901554404147cm); %a
            \draw (4.099741, 1.534974) circle (2.4287564766839376cm); %b
            \draw (2.117876, 5.000000) circle (2.6878238341968914cm); %c
            \draw (2.117876, 0.000000) circle (0.7772020725388601cm); %d
            \draw (2.117876, 1.593264) circle (0.6476683937823834cm); %e

            %labels
            \draw[gray] (-3.029910, 1.824485)node {$a$};
            \draw[gray] (6.865885, 1.963536)node {$b$};
            \draw[gray] (1.813699, 8.020831)node {$c$};
            \draw[gray] (2.138152, -0.971133)node {$d$};
            \draw[gray] (2.879757, 1.801310)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bc\to e,ac\to e,ab\to de$}
\end{figure}

\subsubsection*{119}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.3053536021150034cm); %a
            \draw (5.000000, 0.118969) circle (1.2392597488433577cm); %b
            \draw (2.012558, 0.769993) circle (0.26437541308658297cm); %c
            \draw (1.361533, 0.370126) circle (0.39656311962987445cm); %d
            \filldraw [gray] (1.123596, 0.793126) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.119421, 1.371121)node {$a$};
            \draw[gray] (4.941680, 1.582946)node {$b$};
            \draw[gray] (1.949954, 1.181921)node {$c$};
            \draw[gray] (1.471554, 0.376796)node {$d$};
            \draw[gray] (1.145854, 1.0321)node {$e$};
        \end{tikzpicture}
    \caption{$ ad\to e,ac\to de,ab\to cde$}
\end{figure}

\subsubsection*{120}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.653120) circle (1.161103047895501cm); %a
            \draw (5.000000, 0.000000) circle (1.3606676342525401cm); %b
            \draw (2.013788, 3.439768) circle (0.6531204644412193cm); %c
            \draw (0.957910, 1.418723) circle (0.7982583454281569cm); %d
            \filldraw [gray] (1.066763, 0.569666) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.208795, 2.001592)node {$a$};
            \draw[gray] (5.000067, 1.564022)node {$b$};
            \draw[gray] (2.598124, 4.062097)node {$c$};
            \draw[gray] (1.897016, 1.569270)node {$d$};
            \draw[gray] (1.321875, 0.558492)node {$e$};
        \end{tikzpicture}
    \caption{$ bd\to e,abc\to de,a\to e$}
\end{figure}

\subsubsection*{121}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (1.5,1.4) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1.5,1) circle[radius=0.4];
            \filldraw [gray] (6,1.3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (6,0.5) circle[radius=0.8];
            \filldraw [gray] (4.5,2.3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (4.5,1.5) circle[radius=0.8];
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (3,1.2) circle[radius=0.001] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=0.2];
        \end{tikzpicture}
        \caption{$ae\to d$, $bcd\to e$, $ac\to de$, $ab\to de$}
        %\label{fig:121}
    \end{figure}
 \setcounter{figure}{122}   
\subsubsection*{123}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (1.5,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1.5,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2.2,0) circle[radius=0.075] node[anchor=west] {$c$};
            \filldraw [gray] (2.2,1.9) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2.4,1) circle[radius=0.075] node[anchor=east] {$e$};
        \end{tikzpicture}
        \caption{$a\to e$, $ab\to de$, $bcd\to e$}
        %\label{fig:123}
    \end{figure}
    
\subsubsection*{124}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (3.5,1.2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3.5,1) circle[radius=0.2];
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2.5,1.3) circle[radius=0.2];
            \filldraw [gray] (3.2,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=north] {$e$};
        \end{tikzpicture}
        \caption{$ae\to d$, $bd\to e$, $ac\to d$, $ab\to de$}
        %\label{fig:124}
    \end{figure}
    
\subsubsection*{125}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (2.5,2.1) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2.5,1.5) circle[radius=0.6];
            \filldraw [gray] (1.5,0.7) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1.5,0.1) circle[radius=0.6];
            \filldraw [gray] (3.7,0.65) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (3.5,0.1) circle[radius=0.6];
            \draw [gray] (3.0,1.0) node {$d$};
            \draw (2.9,0.4) circle[radius=0.4];
            \filldraw [gray] (2.5,0.6) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
        \caption{$bd\to e$, $ad\to e$, $abc\to de$, $bc\to e$, $ac\to e$, $ab\to e$}
        %\label{fig:125}
    \end{figure}
    
\subsubsection*{126}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,2.1) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,1.5)
 circle[radius=0.6];
            \filldraw [gray] (3.5,2.1) 
 circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3.5,1.5) circle[radius=0.6];
            \filldraw [gray] (2.4,0.9) circle[radius=0.001] node[anchor=north] {$c$};
            \draw (2.4,1.1) circle[radius=0.2];
            \filldraw [gray] (2,1.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (2,1.3) circle[radius=0.2];
            \filldraw [gray] (2.3,1.5) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
        \caption{$bd\to e$, $ac\to d$, $ab\to cde$}
        %\label{fig:126}
    \end{figure}
    
\subsubsection*{127}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw[gray] (0,0) circle [radius=.075]node[anchor=north]{$b$};
            \filldraw[gray] (0,0.25) circle [radius=.075]node[anchor=south]{$c$};
            \filldraw[gray] (.8,.4) circle [radius=0.075]node[anchor=south]{$d$};
              \filldraw[gray] (2,0) circle [radius=0.075]node[anchor=north]{$e$};
            \draw (2,0) circle[radius=1];
                \filldraw[gray] (2,-1) circle [radius=0.001]node[anchor=north]{$a$};
        \end{tikzpicture}
        \caption{$a\to e, ab\to de, ac\to de$}
        %\label{fig:127}
    \end{figure}

\subsubsection*{128}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.6) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.6];
            \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (0.8,1.2) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (0.8,0.8) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (0,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
        \caption{$a\to e$, $ab\to cde$}
        %\label{fig:128}
    \end{figure}
 \setcounter{figure}{129}   
\subsubsection*{130}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (1.5,2.5) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (1.5, 0) circle[radius=0.001] node[anchor=north] {$d$};
            \draw (1.5,0.2) circle[radius=0.2];
            \filldraw [gray] (1.5,0.45) circle[radius=0.05] node[anchor=south] {$e$};
        \end{tikzpicture}
        \caption{$cd\to e$, $bd\to e$, $ad\to e$, $ab\to de$}
        %\label{fig:130}
    \end{figure}
    
\subsubsection*{131}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1) circle[radius=0.075]
            node[anchor=south] {$b$};
            \filldraw [gray] (1,1) circle[radius=0.075]
            node[anchor=south] {$e$};
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,1) circle[radius=0.5];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (2.5,1) circle[radius=0.5];
            \filldraw [gray] (3.5,1) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
        \caption{$a \to e, bc \to e, bd \to e$}
        %\label{fig:131}
    \end{figure}
\setcounter{figure}{132}
    
\subsubsection*{133}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,2.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=1.5];
            \filldraw [gray] (3.2,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3.2,1) circle[radius=1.5];
            \filldraw [gray] (1.6,-0.05) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.6,0.2) circle[radius=.25];
            \filldraw [gray] (1.6,-0.3) circle[radius=0.075]
            node[anchor=north] {$d$};
            \filldraw [gray] (1.6,.55) circle[radius=0.075]
            node[anchor=south] {$e$};
        \end{tikzpicture}
        \caption{$ac\to e$, $bc\to e$, $ab\to cde$}
        %\label{figure 133}
    \end{figure}
\setcounter{figure}{134}   
    
\subsubsection*{135}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (0.6,0.8) circle[radius=0.075]
            node[anchor=south] {$e$};
            \filldraw [gray] (2,1.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (2,1) circle[radius=0.5];
            \filldraw [gray] (4,3.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4,2) circle[radius=1.5];
            \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1,0) circle[radius=0.5];
        \end{tikzpicture}
        \caption{$ab\to de$, $ac\to d$, $bc\to e$, $bd\to e$}
        %\label{figure 135}
    \end{figure}
    
\subsubsection*{136}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (1,0.6) circle[radius=0.075]
            node[anchor=south] {$e$};
            \filldraw [gray] (2,1.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2,1) circle[radius=0.5];
            \filldraw [gray] (3,1.4) circle[radius=0.075]
            node[anchor=south] {$d$};            
            \filldraw [gray] (4,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4,1) circle[radius=0.5];
        \end{tikzpicture}
        \caption{$ab\to cde$, $ac\to d$, $bc\to e$}
        %\label{figure 136}
    \end{figure}
    
\subsubsection*{137}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1) circle[radius=0.075]
            node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075]
            node[anchor=south] {$d$}; 
            \filldraw [gray] (2,1) circle[radius=0.075]
            node[anchor=south] {$b$};            
            \filldraw [gray] (1,0) circle[radius=0.075]
            node[anchor=south] {$e$};
            \filldraw [gray] (0.5,0) circle[radius=0.001] node[anchor=east] {$c$};
            \draw (1,0) circle[radius=0.5];
        \end{tikzpicture}
        \caption{$ab\to d$, $c\to e$}
        %\label{figure 137}
    \end{figure}

\subsubsection*{138}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1,1.5) circle[radius=0.5];       
            \filldraw [gray] (3,1.1) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,0.8) circle[radius=0.3];        
            \filldraw [gray] (4,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (4,1) circle[radius=0.5];     
            \filldraw [gray] (2,1.1) circle[radius=0.075]
            node[anchor=south] {$e$};
        \end{tikzpicture}
        \caption{$ab\to de$, $bc\to e$, $ad\to e$, $cd\to e$}
        %\label{figure 138}
    \end{figure} 

\subsubsection*{139}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (0,1) circle[radius=0.075]
            node[anchor=south] {$e$};  
            \filldraw [gray] (3,1.5) circle[radius=0.001] node[anchor=south] {$a$};            
            \draw (3,1) circle[radius=0.5];           
            \filldraw [gray] (0.75, 0.6) circle[radius=0.075]
            node[anchor=south] {$d$};
            \filldraw [gray] (1, -1) circle[radius=0.075]
            node[anchor=south] {$c$};            
        \end{tikzpicture}
        \caption{$b\to e$, $ab\to de$, $ace\to d$}
        %\label{figure 139}
    \end{figure} 

\subsubsection*{140}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,2.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (2.5,2.6) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2.5,1.6) circle[radius=1];
            \filldraw [gray] (2,-0.5) circle[radius=0.001] node[anchor=north] {$d$};
            \draw (2,0) circle[radius=0.5];
            \filldraw [gray] (2.1,0.55) circle[radius=0.05]; %e 
            \draw [gray] (1.9, 0.63) node {$e$};  
        \end{tikzpicture}
        \caption{$ab\to de$, $ac\to e$, $ad\to e$, $bd\to e$, $cd\to e$}
        %\label{figure 140}
    \end{figure}
    
\subsubsection*{141}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %labels
            \draw[gray] (6.784485423333911,4.02857559442565) node {$a$};
            \draw[gray] (1.180868766086663,4.071501635912385) node {$b$};
            \draw[gray] (4.183081818358459,1.2215133702350165) node {$c$};
            \draw[gray] (4.183081818358459,3.867045876) node {$d$};
            \draw[gray] (4.414021283917828,2.9922745884906563) node {$e$};
            
            %circles
            \draw (6,2.5) circle (1.5cm); %a
            \draw (2,2.5) circle (1.5cm); %b
            \draw (4.5,2) circle (0.7cm); %c
            \draw (4.5,3) circle (0.7cm); %d
            \draw (4.7,2.5) circle
 (0.4cm); %e
        \end{tikzpicture}
        \caption{$cd \to e$, $ad \to e$, $ac \to e$, $ab \to cde$}
        %\label{figure 141}
    \end{figure}

\subsubsection*{142}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %labels
            \draw[gray] (5.2,1.6) node {$a$};
            \draw[gray](.71,1.47) node {$b$};
            \draw[gray] (1.93,2.02) node {$c$};
            \draw[gray] (4.1,1.59) node {$d$};
            \draw[gray] (3.67,.51) node {$e$};
            
            %circles
            \draw (5.5,0) circle (1.5cm); %a
            \draw (1.5,0) circle (1.5cm); %b
            \draw (2.5,1) circle (1cm); %c
            \draw (4.2,.6) circle (0.8cm); %d
            \draw (3.72,.76) circle (0.4cm); %e
        \end{tikzpicture}
        \caption{$cd \to e$, $bd \to e$, $ac \to de$, $ab \to de$}
        %\label{figure 142}
    \end{figure}
  \setcounter{figure}{143}  
  
\subsubsection*{144}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %labels
            \draw[gray] (6.16,3.22) node {$a$};
            \draw[gray] (.69,3.06) node {$b$};
            \draw[gray] (3.67,3) node {$c$};
            \draw[gray] (4.38,.7) node {$d$};
            \draw[gray] (4.75,1.95) node {$e$};
            
            %circles
            \draw (6.5,1.5) circle (1.5cm); %a
            \draw (1.5,1.5) circle (1.5cm); %b
            \draw (3.75,2) circle (.8cm); %c
            \draw (4.6,1.25) circle (0.4cm); %d
            \draw (4.53,1.66) circle (0.2cm); %e
        \end{tikzpicture}
        \caption{$cd \to e$, $ac \to de$, $ab \to cde$}
    \end{figure}
    
\subsubsection*{145}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (2,1.5) circle (1.5cm);
            \draw (5,0.5) circle (0.7cm);
            \draw (2.7,0.2) circle (0.7cm);
            \draw (3.2,1.05) circle (0.7cm);
            \draw (2.816382333226417,0.6923208377231108) circle (0.3cm);

            %labels
            \draw[gray] (0.7681389980240018,2.998935273061873) node[anchor=north west] {$a$};
            \draw[gray] (5.543327470514999,1.1525653145311918) node[anchor=north west] {$b$};
            \draw[gray] (2.794606358493522,-0.5725299769454415) node[anchor=north west] {$c$};
            \draw[gray] (3.9377417926045335,1.4071727521286466) node[anchor=north west] {$d$};
            \draw[gray] (2.9972530945404743,1.110996753290791) node[anchor=north west] {$e$};
        \end{tikzpicture}
        \caption{$a \to e, ab \to de, cd \to e$}
    \end{figure}
    
\subsubsection*{146}
        \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (2.5,0) circle[radius=0.075] node[anchor=north] {$e$}; 
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (2,0) circle[radius=1];
             \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,0) circle [radius=1];
             \filldraw [gray] (3,1) circle[radius=0.001] node[anchor=south] {$b$};
             \filldraw [gray] (2.5,1.5) circle[radius=0.075] node[anchor=south] {$d$};
             \end{tikzpicture}
        \caption{$a\to e$, $b\to e$}
        %\label{figure 146}
    \end{figure}
 \setcounter{figure}{147}   
 
\subsubsection*{148}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (1.5, 2) circle (0.9cm); %a
            \draw (1.5, 1) circle (0.9cm); %b
            \draw (3, 1.5) circle (1.5cm); %c
            \draw (1.5, 1.5) circle (0.8cm); %d
            \draw (2, 1.5) circle (0.4cm); %e

            %labels
            \draw[gray] (0.8922356501303674,3.1484427575606615) node[anchor=north west] {$a$};
            \draw[gray] (0.6008892148621515,0.3806516225125912) node[anchor=north west] {$b$};
            \draw[gray] (3.9574429378480565,2.851026604891022) node[anchor=north west] {$c$};
            \draw[gray] (0.983281411151685,2.7504252563972226) node[anchor=north west] {$d$};
            \draw[gray] (2.421804435288501,1.546037363585463) node[anchor=north west] {$e$};
        \end{tikzpicture}
        \caption{$c \to e, ab \to de$}
    \end{figure}
    
\subsubsection*{149}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (1, 1) circle (1.5cm); %a
            \draw (3.8, 1) circle (1.5cm); %b
            \draw (6, -0.5) circle (0.7cm); %c
            \draw (2.4, 0.38) circle (0.6cm); %d
            \draw (2.4, 1.01) circle (0.2cm); %e

            %labels
            \draw[gray] (0.9783549825289938,2.838615624316329) node[anchor=north west] {$a$};
            \draw[gray] (3.7849679581440645,2.9934229851236634) node[anchor=north west] {$b$};
            \draw[gray] (6.468406696584807,0.35753456123338695) node[anchor=north west] {$c$};
            \draw[gray] (2.4124550296301113,-0.2935292638309312) node[anchor=north west] {$d$};
            \draw[gray] (2.614812704987938,1.3781210978206966) node[anchor=north west] {$e$};
        \end{tikzpicture}
        \caption{$ ab \to de, ac \to de, ad \to e, bd \to e$}
    \end{figure}
    
\subsubsection*{150}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (1, 2) circle (0.9cm); %a
            \draw (4.24, 0.26) circle (1.3cm); %b
            \draw (2.65, 2.9) circle (0.8cm); %c
            \draw (2.64, 1.05) circle (0.8cm); %d
            \filldraw [gray] (2.3, 2.01) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0.14106263014463413,3.3367034879362483) node[anchor=north west] {$a$};
            \draw[gray] (5.468762303980997,1.3293474496898199) node[anchor=north west] {$b$};
            \draw[gray] (3.625529715402539,3.046331230831419) node[anchor=north west] {$c$};
            \draw[gray] (1.555049273437697,.9008425606468494) node[anchor=north west] {$d$};
            \draw[gray] (1.9,2.1373398172858664) node[anchor=north west] {$e$};
        \end{tikzpicture}
        \caption{$ cd \to e, ad \to e, bc \to e, ac \to e, ab \to de $}
    \end{figure}

\subsubsection*{151}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.883234) circle (0.299401197605cm); %a
            \draw (5.000000, 0.853293) circle (1.49700598802cm); %b
            \draw (1.856287, 2.125749) circle (0.59880239521cm); %c
            \filldraw [gray] (0.778443, 1.092814) circle[radius=0.075]; %d
            \filldraw [gray] (4.056886, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.368234, 1.342442)node {$a$};
            \draw[gray] (4.206313, 2.492283)node {$b$};
            \draw[gray] (2.485688, 2.624639)node[anchor=north west] {$c$};
            \draw[gray] (0.905691, 1.135637)node[anchor=north west] {$d$};
            \draw[gray] (4.173224, 0.018885)node[anchor=west] {$e$};
        \end{tikzpicture}
        \caption{$ac \to d, ab \to de, b \to e$}
    \end{figure}

\subsubsection*{152}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.66666666667cm); %a
            \draw (5.000000, 0.000000) circle (1.66666666667cm); %b
            \draw (2.000000, 0.000000) circle (0.666666666667cm); %c
            \draw (1.966667, 0.866667) circle (0.166666666667cm); %d
            \draw (3.000000, 0.000000) circle (0.666666666667cm); %e

            %labels
            \draw[gray] (-1.200613, 1.714488)node[anchor=north west] {$a$};
            \draw[gray] (6.336141, 1.494971)node[anchor=north west] {$b$};
            \draw[gray] (1.921408, -0.700200)node[anchor=north west] {$c$};
            \draw[gray] (1.933603, 1.348626)node[anchor=west] {$d$};
            \draw[gray] (2.897040, -0.748982)node[anchor=north west] {$e$};
        \end{tikzpicture}
        \caption{$ae \to cd, bc \to e, ab \to cde$}
    \end{figure}
    
\subsubsection*{154}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 5.000000) circle (1.0cm); %a
            \draw (0.000000, 0.000000) circle (2.0cm); %b
            \draw (3.000000, 0.000000) circle (2.0cm); %c
            \draw (0.200000, 3.600000) circle (0.2cm); %d
            \draw (0.200000, 2.600000) circle (0.2cm); %e

            %labels
            \draw[gray] (0.826410, 6.242534)node[anchor=north west] {$a$};
            \draw[gray] (-2.397863, 1.289785)node[anchor=north west] {$b$};
            \draw[gray] (4.765341, 1.472605)node[anchor=north west] {$c$};
            \draw[gray] (0.510630, 3.849260)node[anchor=north west] {$d$};
            \draw[gray] (0.510630, 2.835442)node[anchor=north west] {$e$};
        \end{tikzpicture}
        \caption{$ae \to d, bd \to e, ac \to de,ab \to de$}
    \end{figure}
    
\subsubsection*{155}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (1.666667, 5.000000) circle (3.33333333333cm); %a
            \draw (1.666667, 0.000000) circle (1.0cm); %b
            \draw (3.333333, 3.333333) circle (1.66666666667cm); %c
            \draw (0.000000, 3.333333) circle (1.66666666667cm); %d
            \filldraw [gray] (1.666667, 2.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (1.502442, 8.975173)node[anchor=north west] {$a$};
            \draw[gray] (1.552128, -0.912250)node[anchor=north west] {$b$};
            \draw[gray] (4.707160, 2.441524)node[anchor=north west] {$c$};
            \draw[gray] (-1.553219, 2.416681)node[anchor=north east] {$d$};
            \draw[gray] (1.899926, 2.317310)node[anchor=north] {$e$};
        \end{tikzpicture}
        \caption{$cd \to e, bd \to e, bc \to e, a \to e$}
    \end{figure}

\subsubsection*{156}
    \begin{figure}[H]

        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.480000, 5.000000) circle (2.0cm); %a
            \draw (0.480000, 0.000000) circle (2.0cm); %b
            \draw (1.080000, 1.800000) circle (0.6cm); %c
            \draw (0.280000, 2.800000) circle (0.4cm); %d
            \draw (0.000000, 2.640000) circle (0.2cm); %e

            %labels
            \draw[gray] (0.397929, 7.398448)node {$a$};
            \draw[gray] (0.365190, -2.177893)node {$b$};
            \draw[gray] (1.740254, 2.225587)node {$c$};
            \draw[gray] (0.3, 3.4)node {$d$};
            \draw[gray] (-0.371452, 2.831270)node {$e$};
        \end{tikzpicture}
        \caption{$bd \to e,ac \to de, ab \to cde$}
    \end{figure}

\subsubsection*{157}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.75,0) circle [radius=.5];
            \filldraw [gray] (2.75,.5) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (2.75,0) circle[radius=0.075] node[anchor=south] {$e$};
                \filldraw [gray] (4,0) circle[radius=0.075] node[anchor=south] {$b$};
        \filldraw [gray] (2.75,1.5) circle[radius=0.075] node[anchor=south] {$c$};
       \end{tikzpicture}
        \caption{$d\to e, ab\to de$}
        %\label{fig:157}
    \end{figure}
    
\subsubsection*{158}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.833333, 5.000000) circle (1.66666666667cm); %a
            \draw (0.833333, 0.000000) circle (1.66666666667cm); %b
            \draw (1.666667, 2.500000) circle (0.666666666667cm); %c
            \draw (0.000000, 2.500000) circle (0.666666666667cm); %d
            \draw (1.083333, 2.500000) circle (0.166666666667cm); %e

            %labels
            \draw[gray] (0.763203, 7.024963)node {$a$};
            \draw[gray] (0.720046, -1.807851)node {$b$};
            \draw[gray] (2.403172, 2.694870)node[anchor=west] {$c$};
            \draw[gray] (-0.905537, 2.666099)node {$d$};
            \draw[gray] (1.266702, 2.709256)node[anchor=north west] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, ac \to e, bc \to e, ab \to cde$}
\end{figure}

\subsubsection*{159}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$b$};
          \draw (5,2) circle [radius=2];
           \filldraw [gray] (5,4) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3.35,2.5) circle [radius=.45];
           \filldraw [gray] (3.15,2.85) circle[radius=0.001] node[anchor=south] {$d$};
        \filldraw [gray] (3.2,1.75) circle[radius=0.075] node[anchor=north] {$e$};
        \filldraw [gray] (8,1.5) circle[radius=0.075] node[anchor=south] {$c$};
       \end{tikzpicture}
        \caption{$a\to e, bd \to e, ab\to de$}
        %\label{fig:159}
    \end{figure}
    
\subsubsection*{160}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 5.000000) circle (1.66666666667cm); %a
            \draw (0.000000, 0.000000) circle (1.5cm); %b
            \draw (0.766667, 1.383333) circle (0.666666666667cm); %c
            \draw (0.066667, 2.983333) circle (0.166666666667cm); %d
            \draw (0.333333, 2.066667) circle (0.5cm); %e

            %labels
            \draw[gray] (0.047819, 6.942113)node {$a$};
            \draw[gray] (0.151506, -1.797245)node {$b$};
            \draw[gray] (1.647566, 1.224500)node {$c$};
            \draw[gray] (0.418131, 3.016809)node {$d$};
            \draw[gray] (-0.426180, 2.068810)node {$e$};
        \end{tikzpicture}
    \caption{$ae \to d, bcd \to e, ac \to de, ab \to cde$}
\end{figure}
\setcounter{figure}{161}

\subsubsection*{162}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=0.6]
            \draw (-7.38,2.98) circle[radius=2.28];
            \draw [gray] (-7.4, 5.6) node {$a$};            
            \draw (-7.06,-2.38) circle[radius=4.17];
            \draw [gray] (-7,-2) node {$b$};
            \filldraw [gray] (-9.82,2.22) circle[radius=0.125] node[anchor=south east] {$c$};
            \filldraw [gray] (-4.9,2.4) circle[radius=0.125] node[anchor=north west] {$d$};
            \filldraw [gray] (-7.18,1.98) circle[radius=0.125] node[anchor=south west] {$e$};
        \end{tikzpicture}
    \caption{$a\to e$, $ab\to cde$, $bcd \to e$}
\end{figure}

\subsubsection*{163}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=0.6]
            \draw (-7.54,-0.76) circle[radius=1.39];
            \filldraw [gray] (-5.5,0) circle[radius=0.001] node[anchor=north east] {$a$};            
            \draw (6.16,1.86) circle[radius=4.29];
            \filldraw [gray] (11.2,2) circle[radius=0.001] node[anchor=north east] {$b$};
            \draw (-1.16,-0.32) circle[radius=0.84];
            \filldraw [gray] (-1,-1.9) circle[radius=0.001] node[anchor=south east] {$c$};
            \filldraw [gray] (-4.32,0.26) circle[radius=0.125] node[anchor=north west] {$d$};
            \filldraw [gray] (-0.97,2.04) circle[radius=0.125] node[anchor=south west] {$e$};
        \end{tikzpicture}
    \caption{$ae\to d,bd\to e,ac\to d,ab\to cde$}
\end{figure}

\subsubsection*{164}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=1]
            \draw (-8.72,-1.02) circle[radius=2.71];
            \filldraw [gray] (-11.4,0) circle[radius=0.001] node[anchor=north east] {$a$};         
            \draw (-5.21,-1.22) circle[radius=0.68];
            \filldraw [gray] (-4.1,-0.9) circle[radius=0.001] node[anchor=north east] {$b$};
            \draw (-6.12,0.85) circle[radius=0.47];
            \filldraw [gray] (-5.7,0.8) circle[radius=0.001] node[anchor=south west] {$c$};
            \draw (-6.14,-0.25) circle[radius=0.45];   
            \filldraw [gray] (-5.75,0.1) circle[radius=0.001] node[anchor=north west] {$d$};
            \filldraw [gray] (-5.98,-0.75) circle[radius=0.075] node[anchor=north east] {$e$};
        \end{tikzpicture}
    \caption{$ab\to de,ac\to e,ad\to e,bc\to e,bd\to e$}
\end{figure}

\subsubsection*{165}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \filldraw [gray] (1,0.5) circle[radius=0.075] node[anchor=south] {$e$};
          \filldraw [gray] (1,-0.5) circle[radius=0.075] node[anchor=south] {$d$};
          \draw (2,0) circle [radius=0.5];
           \filldraw [gray] (2,0.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (-0.5,0) circle[radius=0.075] node[anchor=south] {$c$};
       \end{tikzpicture}
        \caption{$a\to de$}
        %\label{fig:165}
    \end{figure}
    
\subsubsection*{166}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (-0.17, 0.84) circle (0.9cm); %a
            \filldraw [gray] (3.75, 0.72) circle[radius=0.075]; %b
            \draw (2.12, 0.78) circle (0.5cm); %c
            \filldraw [gray] (1.05, 0.64) circle[radius=0.075]; %d
            \filldraw [gray] (0.29, 1.43) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.5667224510749508,1.8647306444291998) node {$a$};
            \draw[gray] (3.756240137676443,1.0578435922279) node {$b$};
            \draw[gray] (2.2308378611751647,1.44509659759168) node {$c$};
            \draw[gray] (1.0208930261269897,0.976505245289783) node {$d$};
            \draw[gray] (0.3585578410388333,1.2199441171073132) node {$e$};
        \end{tikzpicture}
        \caption{$a\to e,ab\to cde,ac\to de$}
    \end{figure}
    
\subsubsection*{167}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (1.869565, 5.000000) circle (2.173913043478261cm); %a
            \filldraw [gray] (0.000000, 0.000000) circle[radius=0.075]; %b
            \filldraw [gray] (3.869565, 0.086957) circle[radius=0.075]; %c
            \filldraw [gray] (1.869565, 3.695652) circle[radius=0.075]; %d
            \filldraw [gray] (1.956522, 2.173913) circle[radius=0.075]; %e

            %labels
            \draw[gray] (4.429480, 5.325343)node {$a$};
            \draw[gray] (-0.388285, -0.213645)node {$b$};
            \draw[gray] (4.198689, 0.074844)node {$c$};
            \draw[gray] (2.236964, 4.257933)node {$d$};
            \draw[gray] (2.381209, 2.296209)node {$e$};
        \end{tikzpicture}
        \caption{$a->d$,$ab->de$,$ac->de$,$bcd->e$}
    \end{figure}
    
\subsubsection*{168}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.082418, 5.000000) circle (1.0989010989010992cm); %a
            \draw (0.453297, 0.000000) circle (0.1373626373626374cm); %b
            \filldraw [gray] (0.000000, 2.802198) circle[radius=0.075]; %c
            \filldraw [gray] (0.508242, 3.818681) circle[radius=0.075]; %d
            \filldraw [gray] (0.315934, 1.936813) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.223078, 5.721426)node {$a$};
            \draw[gray] (0.413248, -0.312028)node {$b$};
            \draw[gray] (-0.348211, 2.983416)node {$c$};
            \draw[gray] (0.753474, 4.004094)node {$d$};
            \draw[gray] (0.559059, 2.092347)node {$e$};
        \end{tikzpicture}
        \caption{$ab\to cde,ac\to d,ae\to cd,bcd\to e $}
    \end{figure}
    
\subsubsection*{169}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.500000) circle (2.0cm); %a
            \draw (5.000000, 1.000000) circle (1.5cm); %b
            \draw (2.520000, 0.070000) circle (0.6cm); %c
            \draw (2.400000, 0.000000) circle (0.5cm);
 %d
            \filldraw [gray] (2.400000, 0.720000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.019049, 3.639474)node {$a$};
            \draw[gray] (5.959239, 2.613164)node {$b$};
            \draw[gray] (2.920469, 0.719688)node {$c$};
            \draw[gray] (1.713143, -0.231435)node {$d$};
            \draw[gray] (2.209506, 0.865677)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to de, ac\to de, ad\to e, bc\to e$}
\end{figure}

\subsubsection*{170}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.978195) circle (1.029678982434888cm); %a
            \draw (5.000000, 1.196245) circle (1.332525741974561cm); %b
            \draw (1.399152, 0.536039) circle (0.33313143549364027cm); %c
            \filldraw [gray] (2.307692, 0.000000) circle[radius=0.075]; %d
            \filldraw [gray] (1.450636, 0.896426) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.233607, 1.041389)node {$a$};
            \draw[gray] (6.308628, 1.912065)node {$b$};
            \draw[gray] (1.845133, 0.512197)node {$c$};
            \draw[gray] (2.534118, 0.094528)node {$d$};
            \draw[gray] (1.519908, 1.152272)node {$e$};
        \end{tikzpicture}
        \caption{$ab\to cde,ac\to e,ad\to e,bc\to e $}
    \end{figure}
    
\subsubsection*{171}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (2.013575, 0.000000) circle (1.1312217194570136cm); %a
            \draw (0.000000, 3.710407) circle (1.8099547511312217cm); %b
            \draw (4.276018, 5.000000) circle (1.8099547511312217cm); %c
            \draw (2.398190, 1.583710) circle (0.22624434389140272cm); %d
            \draw (1.923077, 2.647059) circle (0.22624434389140272cm); %e

            %labels
            \draw[gray] (0.698615, -0.271263)node {$a$};
            \draw[gray] (-1.868719, 4.648443)node {$b$};
            \draw[gray] (6.317637, 5.494018)node {$c$};
            \draw[gray] (2.820033, 1.711720)node {$d$};
            \draw[gray] (2.358811, 2.687906)node {$e$};
        \end{tikzpicture}
        \caption{$ab\to de,ac\to de,bc\to e,bd\to e$}
    \end{figure}
    
\subsubsection*{172}
    \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (5.10,0) circle[radius=0.075] node[anchor=north] {$d$}; 
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$b$};
             \draw (3,0) circle[radius=.25];
             \draw [gray] (3,0.45) node {$e$};
             \draw (5,0) circle [radius=1];
             \filldraw [gray] (5,1) circle[radius=0.001] node[anchor=south] {$a$};
             \end{tikzpicture}
        \caption{$bd\to e$, $ab\to de$, $a\to d$}
        %\label{figure 172}
    \end{figure}
    
\subsubsection*{173}
    \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (-1.5,4) circle[radius=0.001] node[anchor=north] {$a$}; 
             \draw (-1.5,2) circle[radius=1.5]; 
             \filldraw[gray] (0,-.5) circle[radius=0.001] node[anchor=north] {$b$};
             \draw  (0,1) circle[radius=1.5] ;
             \filldraw[gray] (1.5,4) circle[radius=0.001] node[anchor=north] {$c$};
             \draw (1.5,2) circle[radius=1.5] ;
             \filldraw[gray] (.8,4) circle[radius=0.001] node[anchor=north] {$d$};
             \draw  (1,1.9) circle[radius=1.6];
             \filldraw [gray] (-1,2.3) circle[radius=0.075] node[anchor=south] {$e$};
             \end{tikzpicture}
        \caption{$abc\to d$, $bc\to e$, $bd\to e$, $a\to e$ }
        %\label{figure 173}
    \end{figure}
    
\subsubsection*{174}
  \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (-1.75,1) circle[radius=0.075] node[anchor=south] {$d$}; 
             \filldraw [gray] (-3,1.6) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (-3,0) circle[radius=1.5];
             \filldraw [gray] (3,1.6) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (3,0) circle [radius=1.5];
             \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$b$};
             \draw (0,.5) circle [radius=1];
             \filldraw [gray] (0,-.6) circle[radius=0.075] node[anchor=north] {$e$};
             
             \end{tikzpicture}
        \caption{$ab\to de$, $ac\to de$, $bc\to e$, $ae\to d$}
        %\label{figure 174}
    \end{figure}
 \setcounter{figure}{175}   
\subsubsection*{176}
  \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (2.8,-0.5) circle[radius=0.075] node[anchor=north] {$d$}; 
             \draw (1.75,0) circle[radius=1];
             \filldraw [gray] (1.75,1) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,0) circle[radius=.25];
             \filldraw [gray] (3,-0.6) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (4.25,0) circle [radius=1];
             \filldraw [gray] (4.25,1) circle[radius=0.001] node[anchor=south] {$b$};
             \filldraw [gray] (3,.3) circle[radius=0.075] node[anchor=south] {$e$};
             
             \end{tikzpicture}
        \caption{$bc\to e$, $ac\to de$, $ab\to cde$}
        %\label{figure 176}
    \end{figure}
    
\subsubsection*{177}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1.5,1) circle[radius=1];
            \filldraw [gray] (-1.5,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-2.75,-0.15) circle[radius=0.15];
            \draw [gray] (-2.8,0.2)  node {$c$};
            \draw (1.5,1.25) circle[radius=0.35];
            \filldraw [gray] (1.3,1.85) circle[radius=0.001] node[anchor=west] {$b$};
            \filldraw [gray] (0,1.65) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (-1.3,.3) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$bc \to e$, $ab\rightarrow de$, $a\rightarrow e$}
    %\label{fig:177}
\end{figure}

\subsubsection*{178}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=.5];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.3,1.4) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (3.5,2.5) circle[radius=0.075] node[anchor=south] {$c$};
            \draw (7,1.5) circle[radius=1.5];
            \filldraw [gray] (7,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (4.5,1.9) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ae \to d$, $bd \to e$, $bc \to e$,$ac \to d$, $ab \to de$ }
    %\label{fig:178}
  \end{figure}
  
\subsubsection*{179}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=.5];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2.3,1.4) circle[radius=0.075] node[anchor=north] {$e$};
            \filldraw [gray] (3.5,2) circle[radius=0.075] node[anchor=south] {$c$};
            \draw (7,1.5) circle[radius=1.5];
            \filldraw [gray] (7,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (4.5,1.9) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$bd \to e$, $bc \to e$, $ac \to d$, $ab \to cde$ }
    %\label{fig:179}
  \end{figure}
  
\subsubsection*{180}
    \begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1.5,2.5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (4,1.3) circle[radius=0.075] node[anchor=north] {$e$};
            \filldraw [gray] (7,0.75) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (7,3) circle[radius=0.075] node[anchor=south] {$b$};
             \draw (4,1.5) circle[radius=.85];
            \filldraw [gray] (4.7,2) circle[radius=0.001] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$d \to e$, $abc \to de$, $ac \to e$, $ab \to e$ }
    %\label{fig:180}
  \end{figure}

\subsubsection*{181}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4.5,1) circle[radius=1];
            \filldraw [gray] (4.5,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (6,1) circle[radius=1];
            \filldraw [gray] (6,2) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (5.25,1.9) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (9.5,1) circle[radius=2];
            \filldraw [gray] (9.5,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ad \to e$, $bc \to e$, $ab \to cde$}
\end{figure}

\subsubsection*{182}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (8,1) circle[radius=1.5];
            \filldraw [gray] (8,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (8,2.3) circle[radius=0.075] node[anchor=north] {$e$};
            \filldraw [gray] (6,1.5) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (5.75,0) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$ace \to d$, $ab \to cde$, $b \to e$}
\end{figure}

\subsubsection*{183}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south]
 {$c$};
            \draw (10,1) circle[radius=2];
            \filldraw [gray] (10,3) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (5,2.5) circle[radius=1];
            \filldraw [gray] (5,3.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (6,2.5) circle[radius=1];
            \filldraw [gray] (6,3.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (5.5,2) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $b \to e$, $a \to e$}
\end{figure}

\subsubsection*{184}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1,4) circle[radius=1];
            \filldraw [gray] (1,5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (5,4) circle[radius=1];
            \filldraw [gray] (5,5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1.5,3.5) circle[radius=1];
            \filldraw [gray] (2.5,3.5) circle[radius=0.001] node[anchor=west] {$d$};
            \filldraw [gray] (1.25,3.75) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$d \to e$, $abc \to de$, $a \to e$}
\end{figure}

\subsubsection*{185}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (6,1) circle[radius=2];
            \filldraw [gray] (6,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3.5,1) circle[radius=0.75];
            \filldraw [gray] (3.5,1.75) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (3.5,0.2) circle[radius=0.075] node[anchor=north] {$e$};
            \draw (6,-1) circle[radius=1];
            \filldraw [gray] (6,0) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bd \to e$, $ad \to e$, $ac \to de$, $ab \to de$}
\end{figure}

\subsubsection*{186}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (4,0) circle[radius=2];
            \filldraw [gray] (4,-2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1,5) circle[radius=2];
            \filldraw [gray] (1,7.5) circle[radius=0.001] node[anchor=north] {$b$};
            \draw (7,5) circle[radius=2];
            \filldraw [gray] (7,7) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4,3.4) circle[radius=1.35];
            \filldraw [gray] (4,4.7) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (4,3.4) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$d \to e$, $abc \to de$, $bc \to e$, $ac\to e$, $ab\to e$}
\end{figure}

\subsubsection*{187}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,0) circle[radius=2];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4,-0.25) circle[radius=0.5];
            \filldraw [gray] (4,-0.7) circle[radius=0.001] node[anchor=north] {$d$};
            \filldraw [gray] (4,0.30) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (5.5,0.5) circle[radius=0.75];
            \filldraw [gray] (5.5,1.23) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (10,0) circle[radius=2];
            \filldraw [gray] (10,2) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ad \to e$, $ac \to de$, $ab\to cde$}
\end{figure}

\subsubsection*{188}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4.5,1) circle[radius=1];
            \filldraw [gray] (4.5,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (7,1) circle[radius=1];
            \filldraw [gray] (7,2) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (5.8,2.2) circle[radius=0.055] node[anchor=south] {$e$};
            \draw (10.5,1) circle[radius=2];
            \filldraw [gray] (10.5,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ad \to ce$, $bc \to de$, $ab \to cde$}
\end{figure}

\subsubsection*{189}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (6,1.5) circle[radius=1];
            \filldraw [gray] (6,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (6,0.5) circle[radius=1];
            \filldraw [gray] (6,-0.5) circle[radius=0.001] node[anchor=north] {$c$};
        \end{tikzpicture}
    \caption{$ae\to d$, $cd\to e$, $bd\to e$, $ac\to de$, $ab\to de$}
\end{figure}
    
\subsubsection*{190}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4,1) circle[radius=0.5];
            \filldraw [gray] (4,1.5) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (6.5,1) circle[radius=1];
            \filldraw [gray] (6.5,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (9,1) circle[radius=0.75];
            \filldraw [gray] (9,1.75) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$cd\to e$, $bd\to e$, $ac\to de$, $ab\to cde$}
\end{figure}
    
\subsubsection*{191}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.0,2) circle[radius=1.5]; %a
            \draw (1.5,2) circle[radius=1.5]; %b
            \draw (2.25,0.5) circle[radius=0.5]; %c
            \draw (-1.25,3.0) circle[radius=0.5]; %d
            \filldraw [gray] (-0.80,2.55) circle[radius=0.075] node[anchor=north] {$e$};
            
            %labels
            \draw[gray] (-2.0,3.7) node {$a$};
            \draw[gray] (1.5,3.7) node {$b$};
            \draw[gray] (2.25, 1.2)  node {$c$};
            \draw[gray] (-1.25,3.7)  node {$d$};
            \draw [gray] (-0.80,2.55) node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bd \rightarrow e$, $ab \rightarrow de$, $a \rightarrow e$}
    %\label{fig:191}
\end{figure}

\subsubsection*{192}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw(-2.0,2) circle[radius=1.5]; %a 
            \draw (2.0,2) circle[radius=1.5]; %b 
            \draw (1.25,1.55) circle[radius=1.0]; %c
            \filldraw [gray] (-0.45,2.55) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (0.5,2.0) circle[radius=0.25]; %e
            
            %labels
            \draw [gray] (-2.0,3.7) node {$a$};
            \draw [gray] (2.0,3.7) node {$b$};
            \draw [gray] (1.25,1.55)  node {$c$};
            \draw [gray] (0.3,2.4) node {$e$};
        \end{tikzpicture}
    \caption{$ae \to d$, $cd \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow cde$}
    %\label{fig:192}
\end{figure}

\subsubsection*{193}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.0,2) circle[radius=1.5]; %a
            \draw (0,0.5) circle[radius=0.5]; %b 
            \draw (2.0,2) circle[radius=1.5];%c 
            \draw (-0.45, 1.2) circle[radius=0.25]; %d 
            \filldraw [gray] (-0.2,0.7) circle[radius=0.075] node[anchor=west] {$e$};
            
            %labels
            \draw [gray] (-2.0,2)  node {$a$};
            \draw [gray] (0.2, 1.2)  node {$b$};
            \draw [gray] (2.0,2)  node {$c$};
            \draw [gray] (-0.45, 1.2)  node {$d$};
            
        \end{tikzpicture}
    \caption{$ac \to de$,$ab \to de$, $b \to e$}
    %\label{fig:193}
\end{figure}

\subsubsection*{194}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.75,1.5) circle[radius=0.75]; %a
            \draw (2.0,2) circle[radius=1.5]; %b 
            \draw (-2.0,3) circle[radius=1.5]; %c
            \draw (-1.0,1.5) circle[radius=0.75]; %d
            \filldraw [gray] (-1.9,1.75) circle[radius=0.075] node[anchor=south] {$e$};
            
            %labels
            \draw [gray] (-2.75,1.5) node {$a$};
            \draw [gray] (2.0,2) node {$b$};
            \draw [gray] (-2.0,3)  
            node {$c$};
            \draw [gray] (-1.0,1.5)  node {$d$};
            %\filldraw [gray] (-1.9,1.75) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ad \to e$, $c \rightarrow e$, $ab \rightarrow de$}
    %\label{fig:194}
\end{figure}

\subsubsection*{195}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.0,2) circle[radius=0.5]; %a
            \draw (0.0,2) circle[radius=1.5]; %b
            \filldraw [gray] (-1.65,2.55) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (-1.65,1.5) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (-1.65,2.0) circle[radius=0.075] node[anchor=east] {$e$};
            
            %labels
            \draw [gray] (-2.3, 2.6)  
            node{$a$};
            \draw [gray] (0.0,2)  node {$b$};
            %\filldraw [gray] (-1.65,2.55)  node {$c$};
            %\filldraw [gray] (-1.65,1.5) circle[radius=0.075] node[anchor=north west] {$d$};
            %\filldraw [gray] (-1.65,2.0) circle[radius=0.075] node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ab \rightarrow cde$, $a \rightarrow
 e$}
    %\label{fig:195}
\end{figure}

\subsubsection*{196}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0,2) circle[radius=1.0]; %a
            \draw (0.0,1) circle[radius=1.0]; %b
            \filldraw [gray] (2.0,1.5) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (1.15,1.0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (0,1.5) circle[radius=0.075] node[anchor= west] {$e$};
            
            %labels
             \draw [gray] (0.0,2.5) node {$a$};
            \draw [gray] (0.0, 0.5) node {$b$};
        \end{tikzpicture}
    \caption{$abc \to de$, $b \rightarrow e$, $a \rightarrow e$}
    %\label{fig:196}
\end{figure}

\subsubsection*{197}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.0,2) circle[radius=1.5]; %a
            \draw (3.0,2) circle[radius=1.5]; %b
            \filldraw [gray] (-0.3,2) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (0.3,2.4) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (1.25,2.0) circle[radius=0.5]; %e
            
            %labels
             \draw [gray] (-2.0,2)  node {$a$};
            \draw [gray] (3.0,2) 
            node {$b$};
            \draw [gray] (1.25,2.0) node{$e$};
        \end{tikzpicture}
    \caption{$ae \to cd$, $ad \rightarrow c$, $bc \rightarrow e$, $ab \rightarrow cde$}
    %\label{fig:197}
\end{figure}

\subsubsection*{198}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1.45,1.4) circle[radius=1]; %a
            \draw (2.9,2) circle[radius=3.0]; %b
            \draw (0,-1) circle[radius=1.75]; %c
            \draw (-0.5,2.5) circle[radius=1]; %d
            \filldraw [gray] (-0.3,1.35) circle[radius=0.075] node[anchor=north] {$e$};
            
            %labels
            \draw [gray] (-1.45,1.4) node {$a$};
            \draw [gray] (2.9,2) 
            node {$b$};
            \draw [gray] (0,-1) 
            node {$c$};
            \draw [gray] (-0.5,2.65)  node {$d$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bd \rightarrow e$, $ad \rightarrow e$, $bc \rightarrow e$, $ac \rightarrow e$, $ab \rightarrow de$}
    %\label{fig:198}
\end{figure}

\subsubsection*{199}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.0,2) circle[radius=1.5]; %a
            \draw (2.0,2) circle[radius=0.75]; %b
            \filldraw [gray] (-0.35,2.25) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (-0.35,1.75) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (1.0,2) circle[radius=0.075] node[anchor=south] {$e$};
            
            %labels
             \draw [gray] (-2.0,2) circle[radius=1.5] node[anchor=south] {$a$};
            \draw [gray] (2.0,2) circle[radius=0.75] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ae \to cd$, $bd \rightarrow e$, $bc \rightarrow e$, $ab \rightarrow cde$}
    %\label{fig:199}
\end{figure}

\subsubsection*{200}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.0,2) circle[radius=1.5]; %a
            \draw (2.0,2) circle[radius=1.5]; %b
            \filldraw [gray] (-0.5,0.75) circle[radius=0.075] node[anchor=west] {$d$};
            \filldraw [gray] (0,2.55) circle[radius=0.075] node[anchor=west] {$e$};
            \draw (0,2.75) circle[radius=0.5]; %c
            
            %labels
            \draw [gray] (-2.0,2) node {$a$};
            \draw [gray] (2.0,2) node {$b$};
            \draw [gray] (0,3.4) node {$c$};
        \end{tikzpicture}
    \caption{$c \to e$, $ab \rightarrow cde$}
    %\label{fig:200}
\end{figure}

\subsubsection*{201}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (2.204241071428571cm); %a
            \draw (5.000000, 0.022321) circle (2.0926339285714284cm); %b
            \filldraw [gray] (3.180804, 2.031250) circle[radius=0.075]; %c
            \draw (2.421875, 1.138393) circle (0.3348214285714285cm); %d
            \filldraw [gray] (2.444196, 0.675223) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.252119, 2.4)node {$a$};
            \draw[gray] (5.119244, 2.4)node {$b$};
            \draw[gray] (3.382037, 2.2)node {$c$};
            \draw[gray] (2.363675, 1.7)node {$d$};
            \draw[gray] (2.4, 0.48)node {$e$};
        \end{tikzpicture}
    \caption{$bd\to e,ad\to e,ac\to de,ab\to cde$}
\end{figure}

\subsubsection*{202}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.0000) circle[radius=1.2121];
            \filldraw [gray] (0.0000,1.2121) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (5.0000,0.0000) circle[radius=1.2121];
            \filldraw [gray] (5.0000,1.2121) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.5758,0.0000) circle[radius=0.1515];
            \filldraw [gray] (2.5758,-0.1515) circle[radius=0.001] node[anchor=north] {$c$};
            \draw (2.5758,0.3030) circle[radius=0.1515];
            \filldraw [gray] (2.5758,0.4545) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (2.6000,0.1515) circle[radius=0.075] node[anchor=west] {$e$};
        \end{tikzpicture}
    \caption{$cd \rightarrow e$, $ad \rightarrow e$, $bc \rightarrow e$, $ac \rightarrow e$, $ab \rightarrow cde$}
\end{figure}

\subsubsection*{203}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.6148) circle[radius=0.9426];
            \filldraw [gray] (0.0000,1.5574) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (5.0000,0.6148) circle[radius=0.9426];
            \filldraw [gray] (5.0000,1.5574) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3.0328,0.1639) circle[radius=0.3689];
            \filldraw [gray] (3.0328,0.5328) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (1.9262,0.0000) circle[radius=0.075] node[anchor=east] {$d$};
            \filldraw [gray] (4.9590,1.3115) circle[radius=0.075] node[anchor=north] {$e$};
        \end{tikzpicture}
    \caption{$ac \rightarrow d$, $ab \rightarrow cde$, $b \rightarrow e$}
\end{figure}

\subsubsection*{204}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.8051) circle[radius=1.1017];
            \filldraw [gray] (0.0000,1.9068) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (5.0000,0.0000) circle[radius=0.8475];
            \filldraw [gray] (5.0000,-0.8475) circle[radius=0.001] node[anchor=north] {$b$};
            \draw (4.9576,1.6949) circle[radius=0.8475];
            \filldraw [gray] (4.9576,2.5424) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (3.6864,0.8475) circle[radius=0.1695];
            \filldraw [gray] (3.6864,1.0169) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (4.3644,0.8475) circle[radius=0.075] node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$cd \rightarrow e$, $bd \rightarrow e$, $bc \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow de$}
\end{figure}

\subsubsection*{205}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.1600) circle[radius=0.9600];
            \filldraw [gray] (0.0000,1.1200) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (5.0000,0.1600) circle[radius=0.8800];
            \filldraw [gray] (5.0000,1.0400) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3.3200,0.4400) circle[radius=0.4400];
            \filldraw [gray] (3.3200,0.8800) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.8000,0.0400) circle[radius=0.1600];
            \filldraw [gray] (1.8000,0.2000) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (2.5600,0.0000) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ae \rightarrow d$, $bd \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow cde$}
\end{figure}
\setcounter{figure}{206}
\subsubsection*{207}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.164634) circle (2.4085365853658542cm); %a
            \draw (5.000000, 0.000000) circle (2.286585365853659cm); %b
            \draw (2.573171, 1.000000) circle (0.6097560975609757cm); %c
            \draw (2.408537, 0.103659) circle (0.2439024390243903cm); %d
            \draw (2.426829, 0.500000) circle (0.2439024390243903cm); %e

            %labels
            \draw[gray] (-0.083628, 2.75)node {$a$};
            \draw[gray] (4.934643, 2.6)node {$b$};
            \draw[gray] (2.534600, 1.8)node {$c$};
            \draw[gray] (2.469145, -0.3)node {$d$};
            \draw[gray] (2.556419, .9)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bc\to e,ac\to de,ab\to cde$}
\end{figure}

\subsubsection*{208}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,2.5000) circle[radius=2.5000];
            \filldraw [gray] (0.0000,5.0000) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4.4167,5.0000) circle[radius=2.5000];
            \filldraw [gray] (4.4167,7.5000) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (4.2500,0.0000) circle[radius=2.4167];
            \filldraw [gray] (6.6667,0.0000) circle[radius=0.001] node[anchor=west] {$c$};
            \draw (2.2500,2.1667) circle[radius=0.5000];
            \filldraw [gray] (1.7500,2.1667) circle[radius=0.001] node[anchor=east] {$d$};
            \filldraw [gray] (2.0000,3.5833) circle[radius=0.075] node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$bd \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow de$, $a \rightarrow e$}
\end{figure}

\subsubsection*{209}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}

            \draw (3.1696,0.0000) circle[radius=0.8929];
            \filldraw [gray] (3.1696,-0.8929) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (0.0000,1.5625) circle[radius=0.5804];
            \filldraw [gray] (0.0000,2.1429) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5.0000,1.0268) circle[radius=0.4018];
            \filldraw [gray] (5.0000,1.4286) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.3393,0.9821) circle[radius=0.3571];
            \filldraw [gray] (1.3393,1.3393) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (3.1250,0.8482) circle[radius=0.075] node[anchor=north] {$e$};
        \end{tikzpicture}
    \caption{$cd \rightarrow e$, $bc \rightarrow e$, $ab \rightarrow de$, $a \rightarrow e$}
\end{figure}

\subsubsection*{210}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2.4554,0.5357) circle[radius=1.6964];
            \filldraw [gray] (2.4554,-1.1607) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (0.0000,2.3661) circle[radius=0.3571];
            \filldraw [gray] (0.0000,2.7232) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5.0000,2.4554) circle[radius=0.3571];
            \filldraw [gray] (5.0000,2.8125) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2.5000,0.0000) circle[radius=0.3571];
            \filldraw [gray] (2.5000,-0.3571) circle[radius=0.001] node[anchor=north] {$d$};
            \draw (2.4107,1.5625) circle[radius=0.6250];
            \filldraw [gray] (1.7857,1.5625) circle[radius=0.001] node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$bcd \rightarrow e$, $a \rightarrow de$}
\end{figure}
\setcounter{figure}{211}
\subsubsection*{212}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.5200) circle[radius=0.7600];
            \filldraw [gray] (0.0000,1.2800) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4.9600,1.4400) circle[radius=0.7200];
            \filldraw [gray] (4.9600,2.1600) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5.0000,0.0000) circle[radius=0.6800];
            \filldraw [gray] (5.0000,-0.6800) circle[radius=0.001] node[anchor=north] {$c$};
            \filldraw [gray] (0.4800,0.8800) circle[radius=0.075] node[anchor=east] {$d$};
            \filldraw [gray] (2.2000,0.3200) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$bd \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow de$, $a \rightarrow d$}
\end{figure}

\subsubsection*{213}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.6087) circle[radius=1.3043];
            \filldraw [gray] (0.0000,1.9130) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4.9565,1.6522) circle[radius=0.7826];
            \filldraw [gray] (4.9565,2.4348) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5.0000,0.0000) circle[radius=0.8261];
            \filldraw [gray] (5.0000,-0.8261) circle[radius=0.001] node[anchor=north] {$c$};
            \draw (4.2174,0.8696) circle[radius=0.1304];
            \filldraw [gray] (3.95,0.65)  node {$d$};
            \filldraw [gray] (4.1739,1.0435) circle[radius=0.075] node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$bd \rightarrow e$, $ad \rightarrow e$, $bc \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow de$}
\end{figure}

\subsubsection*{214}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.150943) circle (1.8632075471698115cm); %a
            \draw (5.000000, 1.061321) circle (1.7688679245283019cm); %b
            \draw (2.603774, 0.000000) circle (0.5660377358490566cm); %c
            \draw (2.594340, 0.108491) circle (0.5660377358490566cm); %d
            \filldraw [gray] (2.589623, 0.740566) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.078457, 3.15)node {$a$};
            \draw[gray] (4.934463, 3)node {$b$};
            \draw[gray] (3.010312, -0.58)node {$c$};
            \draw[gray] (2.11358, 0.70)node {$d$};
            \draw[gray] (2.740255, .9)node {$e$};
        \end{tikzpicture}
    \caption{$bd\to e,ad\to e,bc\to e,ac\to e,ab\to cde$}
\end{figure}
\subsubsection*{215}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.8943) circle[radius=1.1789];
            \filldraw [gray] (0.0000,2.0732) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (5.0000,1.0569) circle[radius=0.5285];
            \filldraw [gray] (5.0000,1.5854) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1.5447,1.6667) circle[radius=0.2033];
            \filldraw [gray] (1.5447,1.8699) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (0.0000,0.4065) circle[radius=0.075] node[anchor=east] {$d$};
            \filldraw [gray] (0.0000,0.0000) circle[radius=0.075] node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$ab \rightarrow cde$, $a \rightarrow de$}
\end{figure}

\subsubsection*{216}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.6303) circle[radius=1.1765];
            \filldraw [gray] (0.0000,1.8067) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (5.0000,0.2101) circle[radius=0.3361];
            \filldraw [gray] (5.0000,0.5462) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3.5294,0.7143) circle[radius=0.2521];
            \filldraw [gray] (3.5294,0.9664) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (0.3782,0.0000) circle[radius=0.075] node[anchor=east] {$d$};
            \draw (2.3529,0.3782) circle[radius=0.3361];
            \filldraw [gray] (2.3529,0.7143) circle[radius=0.001] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$bcd \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow cde$, $a \rightarrow d$}
\end{figure}

\subsubsection*{217}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.9565) circle[radius=1.5652];
            \filldraw [gray] (0.0000,2.5217) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (5.0000,2.0000) circle[radius=1.1739];
            \filldraw [gray] (5.0000,3.1739) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5.0000,0.0000) circle[radius=1.1739];
            \filldraw [gray] (5.0000,-1.1739) circle[radius=0.001] node[anchor=north] {$c$};
            \draw (4.1304,1.0000) circle[radius=0.1739];
            \filldraw [gray] (4.1304,1.1739) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (3.9130,0.9565) circle[radius=0.075] node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$ad \rightarrow e$, $bc \rightarrow de$, $ac \rightarrow de$, $ab \rightarrow de$}
\end{figure}

\subsubsection*{218}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (6,2) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (6,0.5) circle[radius=1.5];
            \filldraw [gray] (4.1,-0.4) circle[radius=0.001] node[anchor=west] {$c$};
            \draw (3.5,-0.4) circle[radius=0.6];
            \filldraw [gray] (2.9,-0.5) circle[radius=0.001] node[anchor=north east] {$d$};
            \draw (3.4,-0.5) circle[radius=0.5];
            \filldraw [gray] (3.4,0.22) circle[radius=0.05] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ad\to e$, $bc\to e$, $ac\to de$, $ab\to cde$}
    \label{fig:218}
\end{figure}

\subsubsection*{219}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.8120) circle[radius=1.1966];
            \filldraw [gray] (0.0000,2.0085) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (4.9573,1.6667) circle[radius=0.8547];
            \filldraw [gray] (4.9573,2.5214) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5.0000,0.0000) circle[radius=0.8120];
            \filldraw [gray] (5.0000,-0.8120) circle[radius=0.001] node[anchor=north] {$c$};
            \draw (1.7094,0.8120) circle[radius=0.1709];
            \filldraw [gray] (1.7094,0.9829) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (4.4017,0.8547) circle[radius=0.075] node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$ae \rightarrow d$, $bd \rightarrow e$, $bc \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow de$}
\end{figure}

\subsubsection*{220}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.0000,0.1838) circle[radius=0.9559];
            \filldraw [gray] (0.0000,1.1397) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (5.0000,0.1838) circle[radius=0.8456];
            \filldraw [gray] (5.0000,1.0294) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (4.1176,0.5147) circle[radius=0.5147];
            \filldraw [gray] (4.1176,1.0294) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.8382,0.7721) circle[radius=0.1103];
            \filldraw [gray] (1.8382,0.8824) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (4.0441,0.0000) circle[radius=0.075] node[anchor=north] {$e$};
        \end{tikzpicture}
    \caption{$bd \rightarrow e$, $bc \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow cde$}
\end{figure}

\subsubsection*{221}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (4,0) circle[radius=1.5];
            \filldraw [gray] (4,1.45) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-3,0) circle[radius=1.5];
            \filldraw [gray] (-3, 1.45) circle[radius=0.001] node[anchor=south] {$b$};
            \draw
 (1,1) circle[radius=0.25];
            \filldraw [gray] (1, 1.2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (4,-1) circle[radius=0.1103];
            \filldraw [gray] (4,-0.95) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (-1,-1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$bd \rightarrow e$, $ab \rightarrow cde$, $a \rightarrow d$}
\end{figure}


\subsubsection*{222}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,0) circle[radius=1.5];
            \filldraw [gray] (3,1.55) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-3,0) circle[radius=1.5];
            \filldraw [gray] (-3,1.55) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5,1) circle[radius=0.25];
            \filldraw [gray] (5,1.25) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2,-0.5) circle[radius=1];
            \filldraw [gray] (1.55,-1.35) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (1.75,.5) circle[radius=0.075] node[anchor=north] {$e$};
        \end{tikzpicture}
    \caption{$bd \rightarrow e$, $bc \rightarrow e$, $ab \rightarrow de$, $a \rightarrow e$}
\end{figure}
\subsubsection*{223}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (4,0) circle[radius=2];
            \draw (-4,-.5) circle[radius=2];
            \draw (-1,.8) circle[radius=0.25];
            \filldraw [gray] (-1,1) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1,-0.5) circle[radius=.25];
            \filldraw [gray] (-1,.5) circle[radius=0.075] node[anchor=north] {$e$};
            
            %labels
            \filldraw [gray] (4, 2.15)  node {$a$};
            \filldraw [gray] (-4, 1.75)  node {$b$};
            \filldraw [gray] (1,0) node {$d$};
        \end{tikzpicture}
    \caption{$ae \rightarrow d$, $bc \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow cde$}
\end{figure}

\subsubsection*{224}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.518750) circle (1.75cm); %a
            \draw (5.000000, 0.518750) circle (1.8125cm); %b
            \draw (2.050000, 0.459375) circle (0.4375cm); %c
            \filldraw [gray] (2.106250, 0.915625) circle (0.0625cm); %d
            \filldraw [gray] (2.093750, 0.000000) circle (0.0625cm); %e

            %labels
            \draw[gray] (-1.272160, 1.386636)node {$a$};
            \draw[gray] (6.242156, 1.476093)node {$b$};
            \draw[gray] (2.644432, 0.482169)node {$c$};
            \draw[gray] (2.071263, 1.20911)node {$d$};
            \draw[gray] (2.108899, -0.223574)node {$e$};
        \end{tikzpicture}
        \caption{$ab\to cde, ac\to de, bc\to de$}
    \end{figure}

\subsubsection*{225}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (-3, 0) circle (1.75cm); %a
            \draw (5.000000, 1) circle (1.5cm); %b
            \draw (-0.5, -.5) circle (.25cm); %c
            \draw (-2, 1) circle (0.1cm); %d
            \draw  (1.5, 1) circle(0.6cm); %e

            %labels
            \draw[gray] (-3, 2)node {$a$};
            \draw[gray] (5, 2.75)node {$b$};
            \draw[gray] (-0.5, -0.05)node {$c$};
            \draw[gray] (-2.25, 1.05)node {$d$};
            \draw[gray] (1.5, 1.75)node {$e$};
        \end{tikzpicture}
    \caption{$ae \to cd, bcd \to e, ab \to cde$, $a \to d$}
\end{figure}  
    
    
\subsubsection*{226}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.516291) circle (1.629072681704261cm); %a
            \draw (5.000000, 2.105263) circle (2.3182957393483714cm); %b
            \draw (1.979950, 0.338346) circle (1.1278195488721807cm); %c
            \filldraw [gray] (0.776942, 0.000000) circle[radius=0.055]; %d
            \filldraw [gray] (1.541353, 1.466165) circle[radius=0.055]; %e

            %labels
            \draw[gray] (0.870122, 2.581593)node {$a$};
            \draw[gray] (2.914476, 2.347594)node {$b$};
            \draw[gray] (2.182661, 1.226509)node {$c$};
            \draw[gray] (0.729761, -0.230664)node {$d$};
            \draw[gray] (1.293485, 1.603053)node {$e$};
        \end{tikzpicture}
    \caption{$bc \to e, ac \to de, ab \to de, a \to e$}
\end{figure}

\subsubsection*{227}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.514184) circle (1.0047281323877069cm); %a
            \draw (5.000000, 0.833333) circle (1.2706855791962173cm); %b
            \draw (0.473759, 0.000000) circle (0.4137115839243498cm); %c
            \filldraw [gray] (0.401442, 1.501182) circle[radius=0.055]; %d
            \filldraw [gray] (0.951537, 0.502364) circle[radius=0.055]; %e

            %labels
            \draw[gray] (-0.148237, -0.289347)node {$a$};
            \draw[gray] (3.974357, 1.109209)node {$b$};
            \draw[gray] (0.415676, 0.016822)node {$c$};
            \draw[gray] (0.638099, 1.575955)node {$d$};
            \draw[gray] (1.134846, 0.632531)node {$e$};
        \end{tikzpicture}
    \caption{$bc \to e, ab \to cde, a \to e$}
\end{figure}

\subsubsection*{228}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-3.0,2) circle[radius=1.0]; %a
            \draw (3,2) circle[radius=1]; %b
            \filldraw [gray] (-1.15,2) circle[radius=0.075] node[anchor=west] {$d$};
            \filldraw [gray] (1,2) circle[radius=0.075] node[anchor=west] {$e$};
            \draw (0,2) circle[radius=0.75]; %c
            
            %labels
            \draw [gray] (-3.0,2) node {$a$};
            \draw [gray] (3,2) node {$b$};
            \draw [gray] (0,2) node {$c$};
        \end{tikzpicture}
    \caption{$ae \to d$, $bd \rightarrow e$, $ac \rightarrow d$, $ab \rightarrow cde$ }
    %\label{fig:228}
\end{figure}

\subsubsection*{229}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1.8,2.25) circle[radius=1]; %c
            \draw (0,4) circle[radius=1]; %a
            \draw [gray] (2.0,2.25) circle[radius=1]; %b
            \filldraw [gray] (0.5,3.5) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (0,2.75) circle[radius=0.075] node[anchor=west] {$e$};
            
            %labels
             \draw [gray] (-1.8,2.25) circle[radius=1] node[anchor=south] {$c$};
            \draw [gray] (0,4) circle[radius=1] node[anchor=north] {$a$};
            \draw [gray] (2.0,2.25) circle[radius=1] node[anchor=south west] {$b$};
        \end{tikzpicture}
    \caption{$bc \to e$, $ac \rightarrow de$, $ab \rightarrow de$, $a \rightarrow d$}
    %\label{fig:229}
\end{figure}

\subsubsection*{230}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-4.0,0) circle[radius=1.5]; %a
            \draw (4,-1) circle[radius=1]; %b
            \filldraw [gray] (0.0,0) circle[radius=0.075] node[anchor=south west] {$c$};
            \filldraw [gray] (-2,-1.05) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (1.75,-.5) circle[radius=0.075] node[anchor=west] {$e$};
            
            %labels
            \draw [gray] (-4.0,0) circle[radius=1.5] node {$a$};
            \draw [gray] (4,-1) node {$b$};
        \end{tikzpicture}
    \caption{$ae\to cd$, $bc \rightarrow e$, $ac \rightarrow d$, $ab \rightarrow cde$}
    %\label{fig:230}
\end{figure}

\subsubsection*{231}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-4.0,0) circle[radius=1.5]; %a
            \draw (2.5,0) circle[radius=1.5]; %b
            \draw (4.5,0) circle[radius=.25]; %c
            \draw (-0.7,0) circle[radius=1.3]; %d
            \filldraw [gray] (-0.2,-0.3) circle[radius=0.075] node[anchor=west] {$e$};
            
            %labels
            \draw [gray] (-4.0,0.6) node {$a$};
            \draw [gray] (2.5,0.6) node {$b$};
            \draw [gray] (4.5,0) node {$c$};
            \draw [gray] (-0.7,0.6) node {$d$};
        \end{tikzpicture}
    \caption{$ d\to e$, $ac \rightarrow e$, $ab \rightarrow de$}
    %\label{fig:231}
\end{figure}

\subsubsection*{232}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (4.0,0) circle[radius=1]; %a
            \draw (-4,0) circle[radius=1]; %b
            \draw (0.0,0) circle[radius=1.5]; %c
            \filldraw [gray] (4,-0.8) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (-2,0) circle[radius=0.075] node[anchor=west] {$e$};
            
            %labels
            \draw [gray] (4.0,0) node{$a$};
            \draw [gray] (-4,0) node {$b$};
            \draw [gray] (0.0,0) node {$c$};
        \end{tikzpicture}
    \caption{$bd\to e$, $bc \rightarrow e$, $ab \rightarrow de$, $a \rightarrow d$}
    %\label{fig:232}
\end{figure}

\subsubsection*{233}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (4.0,0) circle[radius=1]; %a
            \filldraw [gray] (-4,0) circle[radius=0.075] node[anchor=north] {$b$};
            \draw (1,0) circle[radius=.75]; %c
            \filldraw [gray] (4,-0.8) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (-2,0) circle[radius=.5]; %e
            
            %labels
             \draw [gray] (4.0,0) node {$a$};
            \draw [gray] (1,0) node {$c$};
            \draw [gray] (-2,0) node {$e$};
        \end{tikzpicture}
    \caption{$ae\to cd$, $bc \rightarrow e$, $ab \rightarrow cde$, $a \rightarrow d$}
    %\label{fig:233}
\end{figure}

\subsubsection*{234}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2.0,0) circle[radius=1]; %a
            \draw (-4,0) circle[radius=.5]; %c
            \draw (-2.0,0) circle[radius=1]; %b
            \filldraw [gray] (-1,0.6) circle[radius=0.075] node[anchor=south
 west] {$d$};
            \filldraw [gray] (-2.5,.2) circle[radius=0.075] node[anchor=west] {$e$};
            
            %labels
            \draw [gray] (2.0,-0.3) node {$a$}; 
            \draw [gray] (-4,0) node {$c$};
            \draw [gray] (-2.0, -0.3) node {$b$};
        \end{tikzpicture}
    \caption{$cd\to e$, $ac \rightarrow de$, $ab \rightarrow de$, $b \rightarrow e$}
    %\label{fig:234}
\end{figure}
\setcounter{figure}{235}
\subsubsection*{236}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (3.5,3) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to e$, $d \to e$, $ab \to de$}
    %\label{fig:236}
\end{figure}

\subsubsection*{237}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-4.5,0.6) circle[radius=2.2];%a
            \draw (0,0) circle[radius=2.8];%b
            \draw (-1.7,1.2) circle[radius=1.6];%c
            \filldraw [gray] (-3,2.7) circle[radius=0.0625] node[anchor=south west] {$d$};
            \filldraw [gray] (-2.95,2.4) circle[radius=0.0625] node[anchor=south west] {$e$};
            
            %labels
            \draw [gray] (-4.5,0.6) node {$a$};
            \draw [gray] (0,0) node {$b$};
            \draw [gray] (-1.7,1.2) node {$c$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bd \rightarrow e$, $ad \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow cde$}
   %\label{fig:237}
\end{figure}

\subsubsection*{238}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1.75,0) circle[radius=1];%a
            \draw (1.75,0) circle[radius=1];%b
            \draw (0,-2.25) circle[radius=2];%c
            \draw (0,0.2) circle[radius=0.75];%d
            \filldraw [gray] (0,-0.1) circle[radius=0.075] node[anchor=east] {$e$};
            
            %labels
            \draw [gray] (-1.75,0) node {$a$};
            \draw [gray] (1.75,0) node {$b$};
            \draw [gray] (0,-2.25) node {$c$};
            \draw [gray] (0,0.2) node {$d$};
        \end{tikzpicture}
    \caption{$d \to e$, $bc \rightarrow e$, $ac \rightarrow e$, $ab \rightarrow de$}
   %\label{fig:238}
\end{figure}

\subsubsection*{239}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2,0) circle[radius=2]; %a
            \draw (0.5,1) circle[radius=1.5]; %b
            \filldraw [gray] (1,3) circle[radius=0.075] node[anchor=west] {$c$};
            \filldraw [gray] (-0.5,2.25) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (-0.6,1.7) circle[radius=0.075] node[anchor=west] {$e$};
            
            %labels
            \draw [gray] (-2,0) node {$a$};
            \draw [gray] (0.5,1) circle[radius=1.5] node {$b$};
        \end{tikzpicture}
    \caption{$ad \to e$, $ac \rightarrow de$, $ab \rightarrow de$, $b \rightarrow e$}
   %\label{fig:239}
\end{figure}

\subsubsection*{240}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.5,0) circle[radius=2];%a
            \draw (2.5,2) circle[radius=2];%b
            \filldraw [gray] (-0.9,1.75) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (-0.25,2.25) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (-0.5,1.75) circle[radius=0.075] node[anchor=south] {$e$};
            
            %labels
            \draw [gray] (-2.5,0) node {$a$};
            \draw [gray] (2.5,2) node {$b$};
        \end{tikzpicture}
    \caption{$ae \to c$, $ad \rightarrow ce$, $bc \rightarrow de$, $ab \rightarrow cde$}
   %\label{fig:240}
\end{figure}

\subsubsection*{241}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,0.25) circle[radius=0.05]
            node[anchor=north] {$c$};            
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (0.3,0.25) circle[radius=0.05]
            node[anchor=north] {$e$};               
            \filldraw [gray] (0.55,0.3) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (0.55,0.15) circle[radius=0.15];      
            \filldraw [gray] (1.5,0.3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1.5,-0.7) circle[radius=1]; 
            
        \end{tikzpicture}
        \caption{$ae\to d$, $cd\to e$, $bd\to e$, $ac\to de$, $ab\to cde$}
        %\label{fig:241}
    \end{figure}
    
\subsubsection*{242}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,0) circle[radius=0.001] node[anchor=north] {$d$};
            \draw (0,0.5) circle[radius=0.5];  
            \filldraw [gray] (0,3.1) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0,2.05) circle[radius=1.05];   
            \filldraw [gray] (0,1.05) circle[radius=0.05]
            node[anchor=south] {$e$};            
            \filldraw [gray] (-2.5,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-2.5,1.5) circle[radius=1.5];    
            \filldraw [gray] (2.5,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.5,1.5) circle[radius=1.5];  
        \end{tikzpicture}
        \caption{$c\to e$, $ad\to e$, $bd\to e$, $ab\to de$}
        %\label{fig:242}
    \end{figure}
    
\subsubsection*{243}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1.5) circle[radius=1.5];  
            \filldraw [gray] (1,2.6) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1,2.1) circle[radius=0.5];
            \filldraw [gray] (1.4,1.7) circle[radius=0.05]
            node[anchor=north] {$e$};    
            \filldraw [gray] (2.5,3.4) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.5,2.4) circle[radius=1];        
            \filldraw [gray] (4,2.6) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (4,2.1) circle[radius=0.5];        
        \end{tikzpicture}
        \caption{$a\to e$, $ab\to de$, $ac\to de$, $bd\to e$, $cd\to e$}
        %\label{fig:243}
    \end{figure}
    
\subsubsection*{244}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (1,1) circle[radius=0.075]
            node[anchor=south] {$d$};
            \filldraw [gray] (2,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,1) circle[radius=0.5];   
            \filldraw [gray] (3,1) circle[radius=0.075]
            node[anchor=south] {$c$};
            \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=west] {$e$};
            \draw (1.8,1) circle[radius=0.2];
        \end{tikzpicture}
        \caption{$b\to e$, $ab\to de$, $ac\to de$, $ae\to d$}
        %\label{fig:244}
    \end{figure}
    
\subsubsection*{245}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (1.5,1.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.5,1) circle[radius=0.5];
            \filldraw [gray] (2,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,1.5) circle[radius=1];   
            \filldraw [gray] (0.95,0.95) circle[radius=0.05]
            node[anchor=east] {$d$};
            \filldraw [gray] (1.1,1.45) circle[radius=0.05]
            node[anchor=south] {$e$};    
        \end{tikzpicture}
        \caption{$b\to e$, $ab\to cde$, $ac\to de$}
        %\label{fig:245}
    \end{figure}
    
\subsubsection*{246}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,2) circle[radius=1];
            \filldraw [gray] (0,0) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0,0.5) circle[radius=0.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1,2) circle[radius=0.5];       
            \filldraw [gray] (2,3.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,3) circle[radius=0.5];  
            \filldraw [gray] (0.75,2) circle[radius=0.05]
            node[anchor=south] {$e$};    
        \end{tikzpicture}
        \caption{$a\to e$, $d\to e$, $bc\to e$, $abc\to d$}
        %\label{fig:246}
    \end{figure}
    
\subsubsection*{247}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (-0.8,-0.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-0.8,-0.8) circle[radius=0.3];
            \filldraw [gray] (0,0.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0,0) circle[radius=0.5];
            \filldraw [gray] (0.7,-0.1) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (0.7,-0.3) circle[radius=0.2];   
            \filldraw [gray] (1.8,2.9) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1.8,1.4) circle[radius=1.5];          
            \filldraw [gray] (0,-0.4) circle[radius=0.05]
            node[anchor=south] {$e$};    
        \end{tikzpicture}
        \caption{$c\to e$, $ad\to e$, $ab\to cd$}
  
      %\label{fig:247}
    \end{figure}
    
\subsubsection*{248}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0.5,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (0.5,1.5) circle[radius=0.5];
            \filldraw [gray] (0.8,0.8) circle[radius=0.075]
            node[anchor=east] {$e$};
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3,1) circle[radius=1];
        \end{tikzpicture}
        \caption{$a\to e$, $cd\to e$, $ac\to de$, $ab\to cde$}
        %\label{fig:248}
    \end{figure}
    
\subsubsection*{249}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
        \filldraw [gray] (0.7, 1.35) circle[radius=0.001] node[anchor=north] {$a$};
        \draw (2.5,0) circle [radius=1];
        \filldraw [gray] (2.2,1.45) circle[radius=0.001] node[anchor=north] {$b$};
        \filldraw [gray] (1.75,0) circle[radius=0.05] node[anchor=north] {$e$};
        \filldraw [gray] (1.75,-.8) circle[radius=0.05] node[anchor=north] {$d$};
        \filldraw [gray] (2.5,1.5) circle[radius=0.075] node[anchor=south] {$c$};
       \end{tikzpicture}
        \caption{$a\to e, b\to e, ab\to de$}
        %\label{fig:249}
    \end{figure}


\subsubsection*{250}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0,1) circle[radius=0.075]
            node[anchor=south] {$d$};
            \filldraw [gray] (1.5,1) circle[radius=0.075]
            node[anchor=south] {$e$};    
            \draw (2.5,1.3) circle[radius=0.5];
            \filldraw [gray] (2.5,1.8) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3.5,0.8) circle[radius=0.5];
            \filldraw [gray] (3.5,1.3) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
        \caption{$a\to d$, $ab\to de$, $ac\to de$, $bd\to e$, $cd\to e$}
        %\label{fig:250}
    \end{figure}
    
\subsubsection*{251}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 4.668367) circle (3.273809523809524cm); %a
            \draw (5.000000, 2.448980) circle (2.72108843537415cm); %b
            \draw (3.954082, 0.000000) circle (2.7636054421768708cm); %c
            \draw (2.797619, 3.401361) circle (1.7006802721088436cm); %d
            \draw (2.185374, 1.972789) circle (0.21258503401360546cm); %e

            %labels
            \draw[gray] (2.002013, 6.569233)node {$a$};
            \draw[gray] (4.579907, 4.911369)node {$b$};
            \draw[gray] (1.686731, 1.313445)node {$c$};
            \draw[gray] (2.595485, 4.911369)node {$d$};
            \draw[gray] (2.202369, 1.952021)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, bd \to e, ad \to e, bc \to e, ac \to de, ab \to de$}
\end{figure}

\subsubsection*{252}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.243243) circle (2.2972972972972974cm); %a
            \draw (5.000000, 1.243243) circle (2.2972972972972974cm); %b
            \draw (2.893243, -0.100000) circle (0.6cm); %c
            \draw (2.439189, 1.405405) circle (0.8783783783783784cm); %d
            \filldraw [gray] (2.447568, 0.424324) circle[radius=0.055]; %e

            %labels
            \draw[gray] (1.339492, 2.884418)node {$a$};
            \draw[gray] (3.372134, 2.660828)node {$b$};
            \draw[gray] (2.822341, 0.021658)node {$c$};
            \draw[gray] (2.376139, 2.074626)node {$d$};
            \draw[gray] (2.271243, 0.353290)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bd \to e$, $ad \to e$, $bc \to e$, $ac \to e$, $ab \to cde$}
\end{figure}

\subsubsection*{253}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2,0) circle[radius=1.5];
            \filldraw [gray] (-2,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (7,0) circle[radius=1.5];
            \filldraw [gray] (7,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3,-.5) circle[radius=1];
            \filldraw [gray] (3,0.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1,0.25) circle[radius=0.5];
            \filldraw [gray] (1,0.75) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (3,-1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ab \to cde$, $ac\to de$, $c\to e$}
   %\label{fig:253}
\end{figure}   

\subsubsection*{254}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-0.5,0) circle[radius=1];
            \filldraw [gray] (-0.5,1) circle[radius=0.001]node[anchor=south]{$a$};
            \filldraw [gray] (1,0) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (-0.5,0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1.5,0) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (3,-0.5) circle[radius=0.075] node[anchor=north] {$b$};
        \end{tikzpicture}
    \caption{$ab\to cde$, $ac\to de$, $a\to d$, $cd\to e$}
    \label{fig:254}
\end{figure}

\subsubsection*{255}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.174670) circle (1.7655367231638417cm); %a
            \draw (5.000000, 1.280603) circle (1.7655367231638417cm); %b
            \draw (2.485876, 0.000000) circle (0.45903954802259883cm); %c
            \draw (2.337571, 0.652072) circle (0.18832391713747645cm); %d
            \filldraw [gray] (2.266949, 0.423729) circle[radius=0.05]; %e

            %labels
            \draw[gray] (-1.366761, 2.478146)node {$a$};
            \draw[gray] (5.729967, 3.044683)node {$b$};
            \draw[gray] (3.046000, 0.091611)node {$c$};
            \draw[gray] (2.088257, 0.806007)node {$d$};
            \draw[gray] (2.074094, 0.423595)node {$e$};
        \end{tikzpicture}
    \caption{$ ab\to cde, ac\to de, bc\to e, ad\to e, cd\to e$}
\end{figure}

\subsubsection*{256}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,-0.5) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (1,0) circle[radius=0.5];
            \filldraw [gray] (3,0.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3,0) circle[radius=0.5];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1,0.5) circle[radius=0.5];
            \filldraw [gray] (2,0.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (2,0) circle[radius=0.5];
            \filldraw [gray] (1,0.3) circle[radius=0.075] node[anchor=east] {$e$};
        \end{tikzpicture}
    \caption{$ab \to de$, $a\to e$, $c\to e$}
   %\label{fig:256}
\end{figure}   

\subsubsection*{257}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 5.000000) circle (2.1141649048625797cm); %a
            \draw (4.524313, 1.860465) circle (2.1141649048625797cm); %b
            \draw (0.348837, 0.000000) circle (2.378435517970402cm); %c
            \draw (1.786469, 3.393235) circle (0.26427061310782246cm); %d
            \filldraw [gray] (2.082452, 2.536998) circle[radius=0.075]; %e

            %labels
            \draw[gray] (1.939303, 5.151165)node {$a$};
            \draw[gray] (2.961263, 2.839801)node {$b$};
            \draw[gray] (0.357030, 2.123040)node {$c$};
            \draw[gray] (1.805581, 3.431705)node {$d$};
            \draw[gray] (1.894985, 2.726506)node {$e$};
        \end{tikzpicture}
    \caption{$ ae \to d, cd \to e, bd \to e, bc \to e, ac \to de, ab \to de$}
\end{figure}

\subsubsection*{258}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.214099) circle (2.056135770234987cm); %a
            \draw (5.000000, 1.305483) circle (2.088772845953003cm); %b
            \draw (2.513055, 0.000000) circle (0.7506527415143603cm); %c
            \draw (2.232376, 1.331593) circle (0.16318537859007834cm); %d
            \filldraw [gray] (2.467363, 0.937859) circle[radius=0.055]; %e

            %labels
            \draw[gray] (1.393425, 2.516260)node {$a$};
            \draw[gray] (3.502897, 2.127280)node {$b$};
            \draw[gray] (2.380837, 0.520966)node {$c$};
            \draw[gray] (2.166661, 1.783182)node {$d$};
            \draw[gray] (2.710759, 0.935142)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, bd \to e, bc \to e, ac \to de, ab \to cde$}
\end{figure}

\subsubsection*{259}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.746667, 5.000000) circle (0.6666666666666666cm); %a
            \draw (0.746667, 0.000000) circle (2.3166666666666664cm); %b
            \draw (0.746667, 4.833333) circle (0.3666666666666667cm); %c
            \filldraw [gray] (0.000000, 4.163333) circle[radius=0.075]; %d
            \draw (0.486667, 2.700000) circle (0.75cm); %e

            %labels
            \draw[gray] (0.409911, 5.387683)node {$a$};
            \draw[gray] (0.017873, 1.773641)node {$b$};
            \draw[gray] (0.533712, 4.920260)node {$c$};
            \draw[gray] (-0.054345, 4.413471)node {$d$};
            \draw[gray] (0.678147, 3.094190)node {$e$};
        \end{tikzpicture}
    \caption{$ae \to cd$, $bc \to e$, $ab \to cde$, $a \to c$}
\end{figure}

\subsubsection*{260}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}

            %circles
            \draw (4.656250, 0.875000) circle (3.1770833333333335cm); %a
            \draw (0.000000, 2.197917) circle (2.0833333333333335cm); %b
            \draw (2.781250, 5.000000) circle (2.0833333333333335cm); %c
            \draw (1.791667, 0.000000) circle (0.9895833333333334cm); %d
            \filldraw [gray] (2.156250, 1.531250) circle[radius=0.075]; %e

            %labels
            \draw[gray] (6.515744, 2.920424)node {$a$};
            \draw[gray] (0.021457, 4.073031)node {$b$};
            \draw[gray] (1.736565, 6.369912)node {$c$};
            \draw[gray] (1.081355, 0.029792)node {$d$};
            \draw[gray] (2.333963, 1.610004)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, bd \to e, bc \to e, ab \to de, a \to e$}
\end{figure}

\subsubsection*{261}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.636095) circle (2.046351084812623cm); %a
            \draw (5.000000, 0.665680) circle (2.046351084812623cm); %b
            \draw (2.569034, 1.454635) circle (1.1834319526627217cm); %c
            \filldraw [gray] (2.361933, 0.000000) circle[radius=0.075]; %d
            \draw (2.480276, 0.295858) circle (0.22189349112426035cm); %e

            %labels
            \draw[gray] (-0.443072, 2.906644)node {$a$};
            \draw[gray] (5.045462, 2.951145)node {$b$};
            \draw[gray] (3.309899, 2.565464)node {$c$};
            \draw[gray] (2.401195, -0.173373)node {$d$};
            \draw[gray] (2.434700, 0.726064)node {$e$};
        \end{tikzpicture}
    \caption{$ ab\to cde, ac\to de, bc\to e, cd\to e, ae\to d$}
\end{figure}

\subsubsection*{262}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.921450) circle (2.0896273917421957cm); %a
            \draw (5.000000, 0.966767) circle (2.0896273917421957cm); %b
            \draw (2.442095, 0.000000) circle (0.5790533736153071cm); %c
            \filldraw [gray] (2.457200, 0.861027) circle[radius=0.075]; %d
            \filldraw [gray] (2.457200, 0.649547) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.755268, 3.164488)node {$a$};
            \draw[gray] (5.182584, 3.270521)node {$b$};
            \draw[gray] (3.110447, -0.252833)node {$c$};
            \draw[gray] (2.395429, 1.140745)node {$d$};
            \draw[gray] (2.701462, 0.716613)node {$e$};
        \end{tikzpicture}
    \caption{$ ab\to cde, ac\to de, bc\to de, cd\to e$}
\end{figure}

\subsubsection*{263}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (0,3) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1,5) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to de$, $bd \to e$}
    %\label{fig:263}
\end{figure}

\subsubsection*{264}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2.5,2.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2.5,1.5) circle[radius=1];
            \filldraw [gray] (0,1) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,0.5) circle[radius=0.5];
            \filldraw [gray] (0.6,1.4) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0.6,1.25) circle[radius=0.15];
            \filldraw [gray] (1.95,1.5) circle[radius=0.001] node[anchor=west] {$d$};
            \draw (1.7,1.5) circle[radius=0.25];
            \filldraw [gray] (1.6,1.2) circle[radius=0.05] node[anchor=north west] {$e$};
        \end{tikzpicture}
    \caption{$a\to e$, $bd\to e$, $ac\to de$, $ab\to cde$}
    \label{fig:264}
\end{figure}

\subsubsection*{265} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (4,1) circle[radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (2.5,2.5) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to d$, $b \to e$}
    %\label{fig:265}
\end{figure}

\subsubsection*{266}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.413174) circle (2.365269461077845cm); %a
            \draw (5.000000, 0.455090) circle (2.365269461077845cm); %b
            \draw (0.694611, 0.000000) circle (1.8263473053892216cm); %c
            \filldraw [gray] (2.173653, 2.520958) circle[radius=0.075]; %d
            \filldraw [gray] (1.652695, 1.844311) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.695890, 2.542777)node {$a$};
            \draw[gray] (6.324528, 2.716661)node {$b$};
            \draw[gray] (2.538244, -0.695820)node {$c$};
            \draw[gray] (1.955682, 2.825339)node {$d$};
            \draw[gray] (1.494856, 1.964595)node {$e$};
        \end{tikzpicture}
    \caption{$ ab\to cde, cd\to e, bc\to e, a\to e$}
\end{figure}

\subsubsection*{267}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2.5,0.5) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (2.5,1.5) circle[radius=1];
            \filldraw [gray] (0,1) circle[radius=0.075] node[anchor=north] {$b$};
            \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=north] {$c$};
            \filldraw [gray] (2.5,2.4) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (2,2) circle[radius=0.075] node[anchor=north] {$e$};
        \end{tikzpicture}
    \caption{$a\to de$, $bcd\to e$, $ab\to cde$}
    \label{fig:267}
\end{figure}

\subsubsection*{268}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-0.5,0) circle[radius=1];
            \filldraw [gray] (-0.5,1) circle[radius=0.001]node[anchor=south]{$a$};
            \filldraw [gray] (1,0) circle[radius=0.05] node[anchor=south] {$e$};
            \filldraw [gray] (-0.5,0.25) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1.5,0) circle[radius=0.075] node[anchor=south] {$c$};
            \draw (2.5,-0.5) circle[radius=0.25];
            \filldraw [gray] (2.5,-0.75) circle[radius=0.001] node[anchor=north] {$b$};
        \end{tikzpicture}
    \caption{$ab\to cde$, $ac\to de$, $a\to d$, $bd\to e$}
    \label{fig:268}
\end{figure}

\subsubsection*{269}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 2.502662) circle (2.209797657082002cm); %a
            \draw (4.691161, 5.000000) circle (2.050053248136315cm); %b
            \draw (4.818956, 0.000000) circle (2.209797657082002cm); %c
            \draw (3.328009, 2.561235) circle (0.612353567625133cm); %d
            \filldraw [gray] (2.976571, 3.141640) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-2.292290, 3.235373)node {$a$};
            \draw[gray] (5.813167, 6.935690)node {$b$};
            \draw[gray] (6.784008, -1.265879)node {$c$};
            \draw[gray] (2.749710, 2.158233)node {$d$};
            \draw[gray] (2.881747, 3.347504)node {$e$};
        \end{tikzpicture}
    \caption{$ bd\to e, ad\to e, bc\to de, ac\to de, ab\to de$}
\end{figure}

\subsubsection*{270}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.168750) circle (1.796875cm); %a
            \draw (5.000000, 1.168750) circle (1.796875cm); %b
            \draw (2.481250, 0.000000) circle (0.59375cm); %c
            \draw (2.237500, 0.215625) circle (0.46875cm); %d
            \filldraw [gray] (2.387500, 0.715625) circle[radius=0.05]; %e

            %labels
            \draw[gray] (-0.094959, 3.121717)node {$a$};
            \draw[gray] (5.028569, 3.112316)node {$b$};
            \draw[gray] (3.226163, -0.055811)node {$c$};
            \draw[gray] (1.841641, 0.677465)node {$d$};
            \draw[gray] (2.339892, 0.927880)node {$e$};
        \end{tikzpicture}
    \caption{$ bd\to e, bc\to e, ad\to e, ac\to de, ab\to cde$}
\end{figure}

\subsubsection*{271}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,2) circle[radius=2];
            \filldraw [gray] (2,4) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,1.5) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1,1.5) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (2,2.5) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (4.5,2.5) circle[radius=0.075] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to cde$}
    %\label{fig:271}
\end{figure}

\subsubsection*{272}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2,0) circle[radius=3];%a
            \draw (4,1) circle[radius=2];%b
            \draw (1.5,1.75) circle[radius=1.25];%c
            \draw  (1.7,0.9) circle[radius=0.5];%d
            \filldraw [gray] (1.35,0.42) circle[radius=0.05] node[anchor=north] {$e$};
            %labels
            \draw [gray] (-2,0) node[anchor=south] {$a$};
            \draw [gray] (4,1) node[anchor=south] {$b$};
            \draw [gray] (1.5,1.75) node[anchor=south] {$c$};
            \draw [gray] (1.7,0.9) node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$ad \to e$, $bc \rightarrow de$, $ac \rightarrow de$, $ab\rightarrow
 cde$}
   %\label{fig:272}
\end{figure}

\subsubsection*{273}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-3,0) circle[radius=2];%a
            \draw (3,0) circle[radius=2];%b
            \draw (0,1.25) circle[radius=0.5];%c
            \filldraw [gray] (1.7,1.75) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (0,0.65) circle[radius=0.075] node[anchor=north] {$e$};
            
            %labels
            \draw [gray] (-3,0) node[anchor=south] {$a$};
            \draw [gray] (3,0) node[anchor=south] {$b$};
            \draw [gray] (0,1.25) node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$ad \to ce$, $bc \rightarrow de$, $ac \rightarrow e$, $ab \rightarrow cde$}
   %\label{fig:273}
\end{figure}

\subsubsection*{274}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,0) circle[radius=1];%a
            \filldraw [gray] (0,-2) circle[radius=0.075] node[anchor=west] {$b$};
            \filldraw [gray] (-0.5,0) circle[radius=0.075] node[anchor=north] {$c$};
            \filldraw [gray] (0.5,0) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (0,-1.25) circle[radius=0.075] node[anchor=west] {$e$};
            
            %label
            \filldraw [gray] (0,1) node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$bcd \to e$, $ab \rightarrow cde$, $a \rightarrow cd$}
   %\label{fig:274}
\end{figure}

\subsubsection*{275}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,0.5) circle[radius=1.0];%a
            \draw (0,-2) circle[radius=1.0];%b
            \draw (-3.25,0) circle[radius=2];%c
            \filldraw [gray] (-0.6,-0.4) circle[radius=0.05] node[anchor=east] {$d$};
            \filldraw [gray] (-0.5,-0.7) circle[radius=0.05] node[anchor=north] {$e$};
            
            %labels
            \draw [gray] (0,0.5) node[anchor=south] {$a$};
            \draw [gray] (0,-2) node[anchor=south] {$b$};
            \draw [gray] (-3.25,0) node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$ae \to d$, $bd \rightarrow e$, $bc \rightarrow de$, $ac \rightarrow de$, $ab\rightarrow de$}
   %\label{fig:275}
\end{figure}

\subsubsection*{276}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-3,0) circle[radius=2];%a
            \draw  (3,0) circle[radius=2];%b
            \draw  (0,1.25) circle[radius=0.5];%c
            \filldraw [gray] (-1,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (0,0.65) circle[radius=0.075] node[anchor=north] {$e$};
            
            %labels
            \draw [gray] (-3,0) node[anchor=south] {$a$};
            \draw [gray] (3,0) node[anchor=south] {$b$};
            \draw [gray] (0,1.25) node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$ae \to d$, $bd \rightarrow e$, $bc \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow cde$}
   %\label{fig:276}
\end{figure}

\subsubsection*{277}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0.75,2) circle[radius=1]; 
            \filldraw [gray] (0.75,3) node[anchor=south] {$a$};
            \draw (-3.25,-0.5) circle[radius=3]; \filldraw [gray] (-3.25,2.5) node[anchor=south] {$b$};
            \draw (2.75,0) circle[radius=1];
            \filldraw [gray] (2.75,1) node[anchor=south] {$c$};
            \draw (0.8,1.4) circle[radius=0.5]; \filldraw [gray] (0.8,1.9) node[anchor=south] {$d$};
            \filldraw [gray] (0.15,1.45) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$bd \to e$, $bc \to e$, $ac \to de$, $ab \rightarrow de$, $a \rightarrow e$}
   %\label{fig:277}
\end{figure}

\subsubsection*{278}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-4,0) circle[radius=1]; 
            \filldraw [gray] (-5,0) node[anchor=east] {$a$};
            
            \draw (0,0) circle[radius=3];
            \filldraw [gray] (0,0) node {$b$};
            
            \filldraw [gray] (-3.9,1.1) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (-3.9,-1.1) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (-3.1,0) circle[radius=0.075] node[anchor=south east] {$e$};
        \end{tikzpicture}
    \caption{$bd \to e$, $bc \rightarrow e$, $ab \rightarrow cde$, $a \rightarrow e$}
   %\label{fig:278}
\end{figure}

\subsubsection*{279}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,0) circle[radius=2]; 
            \filldraw [gray] (0,2) node[anchor=south] {$a$};
            
            \filldraw [gray] (-1.75,1.75) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (-1.75,-1.75) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (1.75,0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (-1.75,0) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$bc \to e$, $a \rightarrow de$}
   %\label{fig:279}
\end{figure}

\subsubsection*{280}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,0) circle[radius=1] node[anchor=south] {$a$};%a
            \draw (-1.5,-1) circle[radius=1] node[anchor=south] {$b$};%b
            \draw (1.5,-1) circle[radius=1] node[anchor=south] {$c$};%c
            \filldraw [gray] (0,-1.1) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (0,-0.8) circle[radius=0.075] node[anchor=west] {$e$};
            %labels
            \draw [gray] (0,0) node[anchor=south] {$a$};
            \draw [gray] (-1.5,-1) node[anchor=south] {$b$};
            \draw [gray] (1.5,-1) node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$bc \to de$, $ac \rightarrow de$, $ab \rightarrow de$, $a \rightarrow e$}
   %\label{fig:280}
\end{figure}

\subsubsection*{281}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circle a label
            \draw[gray] (-2.9,1.4) node {$a$};
            %circle a
            \draw (-2,0) circle[radius=1.5];
            
            %circle b label
            \draw[gray] (0,1.5) node {$b$};
            %circle b
            \draw (.77,0) circle[radius=1.5];
            
            %circle c label
            \draw[gray] (-1.5,0.5) node {$c$};
            %circle c
            \draw (-.85,-.39) circle[radius=1];
            
            %circle d label
            \draw[gray] (-1.3,-0.6) node {$d$};
            %circle d
            \draw (-1.29,-1.1) circle[radius=0.3];
            
            %circle e label
            \draw[gray] (-1,0.86) node {$e$};
            %circle e
            \draw (-.86,.6) circle[radius=.1];
        \end{tikzpicture}
        \caption{$ab \to cde$, $ac \to de$, $bc \to e$, $a \to e$}
        %\label{figure 281}
    \end{figure}
    
\subsubsection*{282}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (2.2cm); %a
            \draw (2.500000, 4.000000) circle (2.2cm); %b
            \draw (5.000000, 0.000000) circle (2.2cm); %c
            \filldraw [gray] (1.530000, 0.375000) circle[radius=0.075]; %d
            \filldraw [gray] (2.115000, 1.530000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-2.280092, 0.629536)node {$a$};
            \draw[gray] (1.830139, 6.323858)node {$b$};
            \draw[gray] (7.388355, 0.241648)node {$c$};
            \draw[gray] (1.475980, 0.154783)node {$d$};
            \draw[gray] (2.336079, 1.557093)node {$e$};
        \end{tikzpicture}
    \caption{$bd \to e, bc \to e, ac \to de, ab \to de, a \to d$}
\end{figure}

\subsubsection*{283}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.021662) circle (0.8664828672705791cm); %a
            \draw (5.000000, 0.000000) circle (1.142181961402127cm); %b
            \draw (2.097282, 0.011816) circle (0.7877116975187082cm); %c
            \draw (1.067349, 0.019693) circle (0.5120126033871604cm); %d
            \draw (3.150847, 0.021662) circle (0.7877116975187082cm); %e

            %labels
            \draw[gray] (-0.313418, 1.028788)node {$a$};
            \draw[gray] (4.980458, 1.360901)node {$b$};
            \draw[gray] (2.044582, 1.008861)node {$c$};
            \draw[gray] (1.015033, 0.716602)node {$d$};
            \draw[gray] (3.213619, 0.975650)node {$e$};
        \end{tikzpicture}
    \caption{$ae \to cd, bd \to e, bc \to e, ac \to d, ab \to cde$}
\end{figure}

\subsubsection*{284}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.250000) circle (2.375cm); %a
            \draw (5.000000, 1.250000) circle (2.375cm); %b
            \draw (2.500000, 1.250000) circle (0.75cm); %c
            \filldraw [gray] (1.250000, 0.000000) circle[radius=.075cm]; %d
            \filldraw [gray] (2.500000, 2.093750) circle[radius=.075cm]; %e

            %labels
            \draw[gray] (-0.063640, 4.139956)node {$a$};
            \draw[gray] (4.947399, 4.109401)node {$b$};
            \draw[gray] (2.426602, 0.396954)node {$c$};
            \draw[gray] (0.807181, 0.106681)node {$d$};
            \draw[gray] (2.457157, 2.581645)node {$e$};
        \end{tikzpicture}
    \caption{$a \to d, ac \to de, ab \to cde, bc \to e$}
\end{figure}
    
\subsubsection*{285}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1.5];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$b$};
        \draw (1,-0.125) circle [radius=1.5];
            \filldraw [gray] (1,-1.625) circle[radius=0.001] node[anchor=north] {$c$};
        \draw (2.75,0) circle [radius=.5];
            \filldraw [gray] (2.75,.5) circle[radius=0.001] node[anchor=south] {$d$};
        
    \filldraw [gray] (2.75,0) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,0) circle[radius=0.075] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$d\to e, ab\to de, ac\to de$}
        %\label{fig:285}
    \end{figure}

\subsubsection*{286}
      \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (.8,1.5) circle[radius=0.001] node[anchor=north] {$a$};
        \draw (2,0) circle [radius=1];
            \filldraw [gray] (2.2,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         \draw (1.5,-.866) circle [radius=1];
            \filldraw [gray] (1.5,-1.866) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (1.5,-.25) circle[radius=0.075] node[anchor=south] {$e$};
        \filldraw [gray] (3,-1) circle[radius=0.075] node[anchor=north] {$d$};
       \end{tikzpicture}
        \caption{$a\to e, b\to e, c\to e$}
        %\label{fig:286}
    \end{figure}
    
\subsubsection*{287}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.625000) circle (1.53125cm); %a
            \draw (5.000000, 0.625000) circle (1.53125cm); %b
            \filldraw [gray] (2.500000, 1.250000) circle[radius=.075cm]; %c
            \filldraw [gray] (2.500000, 0.000000) circle[radius=.075cm]; %d
            \draw (4.687500, 0.625000) circle (1.046875cm); %e

            %labels
            \draw[gray] (-1.040276, 2.178950)node {$a$};
            \draw[gray] (5.578019, 2.424072)node {$b$};
            \draw[gray] (2.324581, 1.555003)node {$c$};
            \draw[gray] (2.291155, 0.307109)node {$d$};
            \draw[gray] (5.544593, 1.488152)node {$e$};
        \end{tikzpicture}
    \caption{$b \to e, ab \to cde, ae \to cd$}
\end{figure}

\subsubsection*{288}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.2727272727272727cm); %a
            \draw (5.000000, 0.000000) circle (1.2727272727272727cm); %b
            \draw (1.863636, 0.000000) circle (0.5681818181818181cm); %c
            \draw (3.136364, 0.000000) circle (0.5681818181818181cm); %d
            \filldraw [gray] (2.500000, 0.000000) circle[radius=.075]; %e

            %labels
            \draw[gray] (-0.947234, 1.168810)node {$a$};
            \draw[gray] (5.766217, 1.252538)node {$b$};
            \draw[gray] (1.831008, 0.727336)node {$c$};
            \draw[gray] (3.193488, 0.742559)node {$d$};
            \draw[gray] (2.500831, 0.255415)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e,ad \to ce, bc \to de, ab \to cde$}
\end{figure}

\subsubsection*{289}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.714286) circle (1.1607142857142858cm); %a
            \draw (5.000000, 0.714286) circle (2.0cm); %b
            \filldraw [gray] (1.785714, 1.428571) circle[radius=0.075]; %c
            \filldraw [gray] (0.714286, 0.000000) circle[radius=0.075]; %d
            \filldraw [gray] (2.857143, 0.714286) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.933583, 1.886655)node {$a$};
            \draw[gray] (6.438392, 2.357978)node {$b$};
            \draw[gray] (1.664736, 1.765803)node {$c$};
            \draw[gray] (0.637494, 0.327664)node {$d$};
            \draw[gray] (2.788660, 1.089032)node {$e$};
        \end{tikzpicture}
    \caption{$bd \to e, bc \to e, ab \to cde, a \to d$}
\end{figure}

\subsubsection*{290}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 0.000000) circle (0.35714285714285715cm); %a
            \draw (2.142857, 0.000000) circle (1.4285714285714286cm); %b
            \draw (0.000000, 0.000000) circle (0.35714285714285715cm); %c
            \filldraw [gray] (4.142857, 0.000000) circle[radius=0.075]; %d
            \filldraw [gray] (2.857143, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (5.180255, 0.523556)node {$a$};
            \draw[gray] (1.891379, 1.692546)node {$b$};
            \draw[gray] (-0.167440, 0.628242)node {$c$};
            \draw[gray] (4.063607, 0.349080)node {$d$};
            \draw[gray] (2.807379, 0.340356)node {$e$};
        \end{tikzpicture}
    \caption{$ ae \to d, cd \to e, ac \to de, ab \to de, b \to e$}
\end{figure}

\subsubsection*{291}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.125156) circle (3.504380475594492cm); %a
            \draw (5.000000, 0.406758) circle (1.752190237797246cm); %b
            \draw (3.986233, 0.000000) circle (1.0012515644555693cm); %c
            \draw (2.803504, 1.508135) circle (0.6257822277847308cm); %d
            \filldraw [gray] (3.698373, 1.151439) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.091911, 3.81952)node {$a$};
            \draw[gray] (5.133029, 2.414612)node {$b$};
            \draw[gray] (4.088041, -0.113381)node {$c$};
            \draw[gray] (2.806452, 1.680843)node {$d$};
            \draw[gray] (3.751440, 1.344242)node {$e$};
        \end{tikzpicture}
    \caption{$ cd \to e, ac \to de, ab \to cde, b \to e$}
\end{figure}

\subsubsection*{292}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 2.740047) circle (3.2786885245901645cm); %a
            \draw (4.391101, 2.693208) circle (3.2786885245901645cm); %b
            \draw (2.025761, 0.000000) circle (1.1709601873536302cm); %c
            \draw (2.119438, 5.000000) circle (0.7025761124121781cm); %d
            \filldraw [gray] (2.060890, 2.786885) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0.023776, 6.645822)node {$a$};
            \draw[gray] (4.686229, 6.570215)node {$b$};
            \draw[gray] (1.988757, -1.292139)node {$c$};
            \draw[gray] (2.065174, 6.192178)node {$d$};
            \draw[gray] (2.064364, 2.989038)node {$e$};
        \end{tikzpicture}
    \caption{$ cd \to e, a \to e, ab \to de, b \to e$}
\end{figure}

\subsubsection*{293}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.135747) circle (1.3574660633484166cm); %a
            \draw (5.000000, 0.113122) circle (1.508295625942685cm); %b
            \draw (2.518854, 1.508296) circle (1.0558069381598794cm); %c
            \draw (2.518854, 0.000000) circle (1.0558069381598794cm); %d
            \filldraw [gray] (2.579186, 0.731523) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0.013633, 1.946468)node {$a$};
            \draw[gray] (5.159000, 1.978931)node {$b$};
            \draw[gray] (2.561969, 2.969049)node {$c$};
            \draw[gray] (2.545738, -1.307654)node {$d$};
            \draw[gray] (2.302266, 0.875193)node {$e$};
        \end{tikzpicture}
    \caption{$ d \to e, c \to e, ab \to de$}
\end{figure}

\subsubsection*{294}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5,0.75) circle[radius=1.5];
            \filldraw [gray] (5,-0.75) circle[radius=0.001] node[anchor=north] {$c$};
        \end{tikzpicture}
    \caption{$a \to e$, $d \to e$, $ab \to de$, $ac \to de$}
    %\label{fig:294}
\end{figure}

\subsubsection*{295}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.554348, 2.593168) circle (1.2422360248447206cm); %a
            \draw (0.000000, 0.007764) circle (1.2422360248447206cm); %b
            \draw (5.000000, 0.000000) circle (1.2422360248447206cm); %c
            \draw (2.554348, 1.335404) circle (0.31055900621118016cm); %d
            \filldraw [gray] (2.569876, 1.172360) circle[radius=0.075]; %e

            %labels
            \draw[gray] (2.502567, 3.345465)node {$a$};
            \draw[gray] (0.0, -0.682719)node {$b$};
            \draw[gray] (5.109377, -0.682770)node {$c$};
            \draw[gray] (2.535726, 1.874171)node {$d$};
            \draw[gray] (2.403091, 1.239179)node {$e$};
        \end{tikzpicture}
    \caption{$ d \to e, bc \to e, ac \to de, ab \to de$}
\end{figure}

\subsubsection*{296}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.483491) circle (2.3584905660377364cm); %a
            \draw (5.000000, 1.615566) circle (2.3584905660377364cm); %b
            \draw (1.002358, 0.577830) circle (1.4150943396226419cm); %c
            \draw (2.688679, 0.000000) circle (0.7075471698113209cm); %d
            \draw (2.653302, 0.978774) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0.015272, 3.087974)node {$a$};
            \draw[gray] (4.902017, 3.608071)node {$b$};
            \draw[gray] (1.066301, 0.498324)node {$c$};
            \draw[gray] (2.864970, -0.335998)node {$d$};
            \draw[gray] (2.518239, 1.224293)node {$e$};
        \end{tikzpicture}
    \caption{$ bd \to e, ae \to c, ab \to cde, ad \to ce, bc \to de, $}
\end{figure}

\subsubsection*{297}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.570136) circle (2.692307692307692cm); %a
            \draw (5.000000, 0.122172) circle (2.307692307692307cm); %b
            \draw (3.416290, 0.000000) circle (1.3574660633484161cm); %c
            \draw (3.122172, 0.660633) circle (0.7918552036199094cm);
 %d
            \filldraw [gray] (3.208145, 1.520362) circle[radius=0.045]; %e

            %labels
            \draw[gray] (-0.044851, 1.550150)node {$a$};
            \draw[gray] (5.562533, 0.946665)node {$b$};
            \draw[gray] (3.752077, -0.147152)node {$c$};
            \draw[gray] (3.035438, 0.569486)node {$d$};
            \draw[gray] (3.423446, 1.565627)node {$e$};
        \end{tikzpicture}
    \caption{$ ad\to e, ac\to de, ab\to cde, b\to e$}
\end{figure}

\subsubsection*{298}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.7543859649122813cm); %a
            \draw (5.000000, 0.014620) circle (1.7543859649122813cm); %b
            \draw (1.535088, 0.102339) circle (0.29239766081871355cm); %c
            \draw (3.304094, 0.116959) circle (0.29239766081871355cm); %d
            \draw (2.500000, 0.116959) circle (0.8771929824561406cm); %e

            %labels
            \draw[gray] (-0.142266, 1.530387)node {$a$};
            \draw[gray] (4.975823, 1.543820)node {$b$};
            \draw[gray] (1.093598, 0.233323)node {$c$};
            \draw[gray] (3.772793, 0.273623)node {$d$};
            \draw[gray] (2.410062, 0.818421)node {$e$};
        \end{tikzpicture}
    \caption{$ ae \to c, be \to d, ad \to ce, bc \to de, ab \to cde$}
\end{figure}

\subsubsection*{299}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.601415) circle (2.3584905660377364cm); %a
            \draw (5.000000, 1.733491) circle (2.3584905660377364cm); %b
            \draw (2.441038, 1.709906) circle (0.9433962264150946cm); %c
            \draw (2.724057, 0.000000) circle (0.7075471698113209cm); %d
            \filldraw [gray] (2.558962, 0.966981) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0.015813, 2.724671)node {$a$};
            \draw[gray] (4.889454, 3.841572)node {$b$};
            \draw[gray] (2.286487, 2.493937)node {$c$};
            \draw[gray] (2.858770, -0.090570)node {$d$};
            \draw[gray] (2.552634, 1.215516)node {$e$};
        \end{tikzpicture}
    \caption{$ bd \to e, ad \to e, ab \to cde, c \to e$}
\end{figure}

\subsubsection*{300}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,3.25) circle[radius=0.5];
            \filldraw [gray] (0,3.75) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,2.75) circle[radius=0.5];
            \filldraw [gray] (0,2.25) circle[radius=0.001] node[anchor=north] {$c$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to de$, $bd \to e$, $cd \to e$}
    %\label{fig:300}
\end{figure}

\subsubsection*{301}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (2,2.5) circle[radius=1];
               \filldraw [gray] (2,3.5) circle[radius=0.001] node[anchor=south] {$b$};
        \draw (4.23,2.83) circle[radius=0.5];
                \filldraw [gray] (4.23,3.33) circle[radius=0.001] node[anchor=south] {$c$};
           
            \filldraw [gray] (5.08,2.29) circle[radius=0.03]; %e
            
            \draw (5.22,2.08) circle[radius=0.2]; %d
            \filldraw [gray] (5.55, 2.1) node {$d$};
            
            \draw (6.03,2.5) circle[radius=1];
            \filldraw [gray] (6.03,3.5) circle[radius=0.001] node[anchor=south] {$a$};
            
            %labels
            \filldraw [gray] (5.15, 2.45) node {$e$};
        \end{tikzpicture}
        \caption{$cd \to e$, $bd \to e$, $ac \to de$, $ab \to cde$, $a\to e$}
       %\label{figure 301}
        \end{figure}


\subsubsection*{302}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (1,2) circle[radius=1];
               \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
                \filldraw [gray] (2.27,2.36) circle[radius=0.05] node[anchor=south] {$d$};
           
            \filldraw [gray] (3.12,2.25) circle[radius=0.05]
            node[anchor=north] {$e$};
            
            \draw (3.37,2.6) circle[radius=0.3];
                \filldraw [gray] (3.37,2.9) circle[radius=0.001] node[anchor=south] {$c$};
            
            \draw (4,2) circle[radius=1];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$b$};
            
        \end{tikzpicture}
        \caption{$ae \to d$, $ac \to de$, $ab \to cde$, $b \to e$}
        %\label{figure 302}
        \end{figure}
   
\subsubsection*{303}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (0.74,.7) circle[radius=0.25];
               \filldraw [gray] (0.74,.95) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.46,.19) circle[radius=0.75];
                \filldraw [gray] (1.46,.94) circle[radius=0.001] node[anchor=south] {$a$};
           
            \filldraw [gray] (1.64,.4) circle[radius=0.05]
            node[anchor=north] {$e$};
            
            \draw (1.83,.29) circle[radius=0.5];
                \filldraw [gray] (2.33,.29) circle[radius=0.001] node[anchor=west] {$d$};
            
            \draw (2.72,.57) circle[radius=1];
            \filldraw [gray] (2.72,1.57) circle[radius=0.001] node[anchor=south] {$b$};
            
        \end{tikzpicture}
        \caption{$a \to e$, $bc \to e$, $ab \to de$, $d \to e$}
        %\label{figure 303}
        \end{figure}

\subsubsection*{304}
        \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];
                \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2.5,1) circle[radius=.75];
                \filldraw [gray] (2.5,1.75) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2.2,1.5) circle[radius=.25];
                \filldraw [gray] (2.1,1.75) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (4,1) circle[radius=1];
                \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2.1,1.16) circle[radius=0.035] node[anchor=west] {$e$};
\end{tikzpicture}
    \caption{$ad\to e,ac\to de, c\to e, ab\to cde$}
    %\label{fig:304}
    \end{figure}

\subsubsection*{305}
        \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];
                \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2.5,1.5) circle[radius=.5];
                \filldraw [gray] (2.5,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.48,0.77) circle[radius=.3];
                \filldraw [gray] (1.0,0.87) node {$d$};
            \draw (4,1) circle[radius=1];
                \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1.77,1.32) circle[radius=0.05] node[anchor= east] {$e$};
    \end{tikzpicture}
    \caption{$cd\to e,ab\to cde, a\to de$}
    \end{figure}
 
 
\subsubsection*{306}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (2,4) circle[radius=1.5];
               \filldraw [gray] (2,5.5) circle[radius=0.001] node[anchor=south] {$b$};
        %\draw (2.5,2.4) circle[radius=1];
                \filldraw [gray] (3,4.4) circle[radius=0.05] node[anchor=south] {$e$};
         \draw (4,4) circle[radius=1.5];   
            \filldraw [gray] (4,5.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3.2, 3.2) circle[radius=.7];
                \filldraw [gray] (3.2,3.9) circle[radius=0.001] node[anchor=south] {$d$};
            
            \draw (3, 1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=north] {$c$};
        \end{tikzpicture}
        \caption{$ac\to de, ab\to de, b\to e, a\to e$}
        \end{figure}

\subsubsection*{307}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (2,2) circle[radius=2];
               \filldraw [gray] (2,4) circle[radius=0.001] node[anchor=south] {$a$};
        %\draw (2.5,2.4) circle[radius=1];
                \filldraw [gray] (4, 2) circle[radius=0.05] node[anchor=west] {$e$};
         \draw (6,2) circle[radius=2];   
            \filldraw [gray] (6,4) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5, 3.5) circle[radius=.4];
                \filldraw [gray] (5,3.9) circle[radius=0.001] node[anchor=south] {$d$};
            
            \draw (5, .5) circle[radius=.4];
            \filldraw [gray] (5,.9) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
        \caption{$ab\to cde, b\to e, a\to e$}
        \end{figure}
 
\subsubsection*{308}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (2,2) circle[radius=1];
               \filldraw [gray] (2,3) circle[radius=0.001] node[anchor=south] {$a$};
        %\draw (2.5,2.4) circle[radius=1];
                \filldraw [gray] (3.5, 2.4) circle[radius=0.05] node[anchor=south] {$e$};
         \draw (5,2) circle[radius=1];   
            \filldraw [gray] (5,3) circle[radius=0.001] node[anchor=south] {$b$};
        %\draw (5, 3.5) circle[radius=.4];
                \filldraw [gray] (2,2) circle[radius=0.05] node[anchor=south] {$c$};
            
            \draw (4, 2) circle[radius=.4];
            \filldraw [gray] (4,2.4) circle[radius=0.001] node[anchor=south] {$d$};
        \end{tikzpicture}
        \caption{$ad\to ce, bc\to de, ab\to cde, a\to c$}
        \end{figure}
 
\subsubsection*{309}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];

               \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$b$};
        %\draw (2.5,2.4) circle[radius=1];
                \filldraw [gray] (2.43, 0.69) circle[radius=0.05] node[anchor=south] {$e$};
         \draw (4.5,1) circle[radius=1];   
            \filldraw [gray] (4.5,2) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2, 1) circle[radius=.8];
                \filldraw [gray] (2,1.8) circle[radius=0.001] node[anchor=south] {$c$};
            
            \draw (3.18, 0.55) circle[radius=.4];
            \filldraw [gray] (3.18,.95) circle[radius=0.001] node[anchor=south] {$d$};
        \end{tikzpicture}
        \caption{$bd\to e, ac\to de, c\to e, ab\to cde$}
        \end{figure}

\subsubsection*{310}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];
               \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
        %\draw (2.5,2.4) circle[radius=1];
                \filldraw [gray] (1, 1) circle[radius=0.05] node[anchor=south] {$d$};
         \draw (6,1) circle[radius=1];   
            \filldraw [gray] (6,2) circle[radius=0.001] node[anchor=south] {$b$};
        \draw (3.6, 1) circle[radius=.8];
                \filldraw [gray] (3.6,1.9) circle[radius=0.001] node[anchor=south] {$c$};
            
            \draw (2.4, 1) circle[radius=.2];
            \filldraw [gray] (2.4, 1.2) circle[radius=0.001] node[anchor=south] {$e$};
        \end{tikzpicture}
        \caption{$cd\to e, bd\to e, ac\to de, ab\to cde, a \to d$}
        \end{figure}

\subsubsection*{311}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.758579) circle (1.5653220951234197cm); %a
            \draw (4.030704, 1.776039) circle (1.1288380493678507cm); %b
            \draw (5.000000, 0.000000) circle (1.143889223359422cm); %c
            \draw (3.801927, 0.620108) circle (0.12040939193257075cm); %d
            \filldraw [gray] (3.699579, 0.556893) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.077622, 2.509969)node {$a$};
            \draw[gray] (4.007250, 3.161316)node {$b$};
            \draw[gray] (5.002880, -1.3)node {$c$};
            \draw[gray] (3.774627, .97)node {$d$};
            \draw[gray] (3.5, 0.55)node {$e$};
        \end{tikzpicture}
        \caption{$cd\to e, bd\to e, ad\to e, bc\to de, ac\to de, ab\to de$}
\end{figure}

\subsubsection*{312}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2,0) circle[radius=2];%a
            \draw (3,0) circle[radius=3];%b
            \draw (0.7,1.5) circle[radius=1];%c
            \draw (-0.45,1.1) circle[radius=0.5];%d
            \filldraw [gray] (-0.025,0.7) circle[radius=0.05] node[anchor=north west] {$e$};
            
            %labels
            \draw [gray] (-2,0) node{$a$};
            \draw [gray] (3,0) node {$b$};
            \draw [gray] (0.7,1.5) node {$c$};
            \draw [gray] (-0.45,1.1) node{$d$};
            \filldraw [gray] (-0.025,0.7) circle[radius=0.05] node[anchor=north west] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bd\rightarrow e$, $ad \rightarrow e$, $bc \rightarrow e$, $ac \rightarrow de$, $ab\rightarrow cde$}
    \label{fig:312}
\end{figure}

\subsubsection*{313}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.201214) circle (1.7129228100607112cm); %a
            \draw (5.000000, 1.552472) circle (1.6261925411968778cm); %b
            \draw (1.448395, 0.000000) circle (1.3009540329575022cm); %c
            \draw (0.407632, 1.882047) circle (1.0407632263660018cm); %d
            \filldraw [gray] (1.274935, 1.149176) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.337782, 3.1)node {$a$};
            \draw[gray] (4.969070, 3.4)node {$b$};
            \draw[gray] (1.400134, -1.5)node {$c$};
            \draw[gray] (-0.8, 1.521091)node {$d$};
            \draw[gray] (1.5, 1.1)node {$e$};
        \end{tikzpicture}
    \caption{$bd\to e,c\to e,ab\to de,a\to e$}
\end{figure}

\subsubsection*{314}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.605445) circle (0.802519301097115cm); %a
            \draw (5.000000, 0.841121) circle (0.9345794392523363cm); %b
            \draw (2.691995, 0.420561) circle (0.5282405526208859cm); %c
            \draw (0.662332, 0.800488) circle (0.28443722064201543cm); %d
            \filldraw [gray] (2.641203, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.056475, 1.569539)node {$a$};
            \draw[gray] (4.981567, 2)node {$b$};
            \draw[gray] (2.655198, 1.118805)node {$c$};
            \draw[gray] (1.1, 0.907978)node {$d$};
            \draw[gray] (2.647928, 0.180988)node {$e$};
        \end{tikzpicture}
    \caption{$ae\to d,ac\to de,c\to e,ab\to cde $}
\end{figure}

\subsubsection*{315}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.772890484739677cm); %a
            \draw (5.000000, 1.817774) circle (2.154398563734291cm); %b
            \draw (2.652603, 0.139138) circle (0.9874326750448834cm); %c
            \filldraw [gray] (2.239677, 1.126571) circle[radius=0.075]; %d
            \filldraw [gray] (2.764811, 0.350090) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.157098, 2)node {$a$};
            \draw[gray] (4.725248, 4.2)node {$b$};
            \draw[gray] (2.685584, -1)node {$c$};
            \draw[gray] (2.155593, 1.537306)node {$d$};
            \draw[gray] (2.541041, 0.413081)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to de,ac\to de,c\to e,ab\to cde $}
\end{figure}

\subsubsection*{316}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.707317) circle (2.676151761517616cm); %a
            \draw (4.850949, 3.658537) circle (2.5406504065040654cm); %b
            \draw (5.000000, 0.000000) circle (2.574525745257453cm); %c
            \filldraw [gray] (1.537940, 1.456640) circle[radius=0.075]; %d
            \filldraw [gray] (3.062331, 2.378049) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.413976, 4.55)node {$a$};
            \draw[gray] (4.588868, 6.5)node {$b$};
            \draw[gray] (5.007609, -2.75)node {$c$};
            \draw[gray] (1.25, 1.692503)node {$d$};
            \draw[gray] (3.134297, 2.65)node {$e$};
        \end{tikzpicture}
    \caption{$ac\to de,ab\to de,b\to e,a\to d $}
\end{figure}

\subsubsection*{317}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.029155) circle (0.9596695821185618cm); %a
            \draw (5.000000, 0.007289) circle (0.9718172983479106cm); %b
            \draw (2.346939, 0.014577) circle (0.3401360544217687cm); %c
            \filldraw [gray] (1.943635, 0.029155) circle[radius=0.075]; %d
            \filldraw [gray] (4.244412, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.037955, 1.170859)node {$a$};
            \draw[gray] (4.956858, 1.55)node {$b$};
            \draw[gray] (2.309291, 0.530702)node {$c$};
            \draw[gray] (1.7, 0.119736)node {$d$};
            \draw[gray] (4.5, 0.096026)node {$e$};
        \end{tikzpicture}
    \caption{$ae\to cd,ac\to d,ab\to cde,b\to e $}
\end{figure}

\subsubsection*{318}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.446360) circle (1.8917624521072802cm); %a
            \draw (5.000000, 3.491379) circle (2.8735632183908053cm); %b
            \draw (2.552682, 0.000000) circle (1.0536398467432952cm); %c
            \draw (1.949234, 1.992337) circle (0.09578544061302685cm); %d
            \filldraw [gray] (1.930077, 1.685824) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.124544, 3.6)node {$a$};
            \draw[gray] (4.965202, 6.68)node {$b$};
            \draw[gray] (2.428897, -1.27)node {$c$};
            \draw[gray] (1.863370, 2.36)node {$d$};
            \draw[gray] (2.18, 1.7)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,ad\to e,bc\to de,ac\to de,ab\to cde $}
\end{figure}

\subsubsection*{319}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.412879) circle (1.3636363636363638cm); %a
            \draw (5.000000, 1.905303) circle (1.5151515151515151cm); %b
            \draw (2.075758, 0.000000) circle (0.22727272727272727cm); %c
            \draw (2.602273, 0.367424) circle (0.3787878787878788cm); %d
            \filldraw [gray] (2.087121, 0.299242) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.052645, 2.0)node {$a$};
            \draw[gray] (4.935213, 3.714509)node {$b$};
            \draw[gray] (2.021111, -0.4)node {$c$};
            \draw[gray] (2.522608, 1.044379)node {$d$};
            \draw[gray] (1.912680, 0.5)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,ad\to ce,bc\to de,ac\to e,ab\to cde $}
\end{figure}

\subsubsection*{320}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.035558) circle (1.0804157549234135cm); %a
            \draw (5.000000, 0.079322) circle (1.0940919037199124cm); %b
            \draw (1.397702, 0.000000) circle (0.6017505470459519cm); %c
            \draw (1.832604, 0.946389) circle (0.10940919037199125cm); %d
            \filldraw [gray] (0.954595, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.036882, 1.372648)node {$a$};
            \draw[gray] (4.954653, 1.431372)node {$b$};
            \draw[gray] (1.372492, 0.834345)node {$c$};
            \draw[gray] (1.783560, 1.294350)node
 {$d$};
            \draw[gray] (0.94, 0.227531)node {$e$};
        \end{tikzpicture}
    \caption{$c\to e,ab\to cde,a\to e $}
\end{figure}

\subsubsection*{321}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.961642) circle (1.0669908157752566cm); %a
            \draw (4.967585, 1.677472) circle (1.012965964343598cm); %b
            \draw (5.000000, 0.000000) circle (1.0804970286331712cm); %c
            \filldraw [gray] (4.014046, 0.869800) circle[radius=0.075]; %d
            \filldraw [gray] (4.246353, 0.869800) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.084752, 2.262787)node {$a$};
            \draw[gray] (4.912419, 2.929721)node {$b$};
            \draw[gray] (4.893088, -1.3)node {$c$};
            \draw[gray] (3.79, 0.938585)node {$d$};
            \draw[gray] (4.3, 1.15)node {$e$};
        \end{tikzpicture}
    \caption{$ae\to d,cd\to e,bd\to e,bc\to de,ac\to de,ab\to de $}
\end{figure}

\subsubsection*{322}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.156294) circle (1.98019801980198cm); %a
            \draw (5.000000, 0.993635) circle (2.1216407355021216cm); %b
            \draw (2.330269, 0.000000) circle (0.495049504950495cm); %c
            \filldraw [gray] (2.001414, 0.618812) circle[radius=0.075]; %d
            \filldraw [gray] (2.157001, 0.541018) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.123355, 3.371)node {$a$};
            \draw[gray] (4.963119, 3.416768)node {$b$};
            \draw[gray] (2.217435, -0.7)node {$c$};
            \draw[gray] (2.1, 0.924143)node {$d$};
            \draw[gray] (2.3, 0.7)node {$e$};
        \end{tikzpicture}
    \caption{$ae\to d,cd\to e,bd\to e,bc\to e,ac\to de,ab\to cde $}
\end{figure}

\subsubsection*{323}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 2.663551) circle (3.0763239875389408cm); %a
            \draw (3.894081, 5.000000) circle (2.920560747663551cm); %b
            \draw (4.579439, 0.000000) circle (2.9595015576323984cm); %c
            \draw (1.651090, 3.504673) circle (1.4018691588785046cm); %d
            \filldraw [gray] (2.429907, 2.204050) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.995305, 5.8)node {$a$};
            \draw[gray] (6.9, 6.051212)node {$b$};
            \draw[gray] (7.8, 0.254677)node {$c$};
            \draw[gray] (0, 3.710304)node {$d$};
            \draw[gray] (2.2, 2.1)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,bd\to e,bc\to e,ac\to de,ab\to de,a\to e $}
\end{figure}

\subsubsection*{324}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.296716) circle (2.2366930917327297cm); %a
            \draw (5.000000, 1.092865) circle (2.1234428086070216cm); %b
            \draw (1.744054, 0.000000) circle (0.9060022650056626cm); %c
            \draw (2.010193, 2.197055) circle (1.0192525481313703cm); %d
            \filldraw [gray] (2.032843, 1.041903) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.198454, 3.65)node {$a$};
            \draw[gray] (5.069632, 3.4)node {$b$};
            \draw[gray] (1.625114, -1.1)node {$c$};
            \draw[gray] (1.989828, 3.4)node {$d$};
            \draw[gray] (1.68, 1.1)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,bd\to e,bc\to e,ab\to cde,a\to e $}
\end{figure}

\subsubsection*{325}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.927896) circle (2.33451536643026cm); %a
            \draw (5.000000, 1.117021) circle (2.2458628841607564cm); %b
            \draw (2.411348, 0.000000) circle (0.8274231678486996cm); %c
            \filldraw [gray] (2.393617, 1.211584) circle[radius=0.075]; %d
            \draw (2.529551, 0.715130) circle (0.2364066193853428cm); %e

            %labels
            \draw[gray] (-0.290079, 3.5)node {$a$};
            \draw[gray] (5.144963, 3.6)node {$b$};
            \draw[gray] (2.226536, -1)node {$c$};
            \draw[gray] (2.5, 1.5)node {$d$};
            \draw[gray] (2.5, .3)node {$e$};
        \end{tikzpicture}
    \caption{$ae\to d,cd\to e,bc\to de,ac\to de,ab\to cde $}
\end{figure}

\subsubsection*{326}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.578735) circle (2.6581426648721393cm); %a
            \draw (5.000000, 0.713324) circle (2.523553162853297cm); %b
            \filldraw [gray] (1.608345, 2.981157) circle[radius=0.075]; %c
            \draw (1.628533, 0.881561) circle (0.807537012113055cm); %d
            \filldraw [gray] (2.234186, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-2.8, 1.346822)node {$a$};
            \draw[gray] (7.65, 0.961546)node {$b$};
            \draw[gray] (1.7, 3.2)node {$c$};
            \draw[gray] (0.53, 1.154184)node {$d$};
            \draw[gray] (1.93, -0.01)node {$e$};
        \end{tikzpicture}
    \caption{$bd\to e,ab\to cde,a\to de $}
\end{figure}

\subsubsection*{327}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.040625) circle (1.234375cm); %a
            \draw (5.000000, 1.040625) circle (1.171875cm); %b
            \filldraw [gray] (1.159375, 0.000000) circle[radius=0.075]; %c
            \filldraw [gray] (0.984375, 0.625000) circle[radius=0.075]; %d
            \filldraw [gray] (4.175000, 1.653125) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.085673, 2.534704)node {$a$};
            \draw[gray] (4.957417, 2.512340)node {$b$};
            \draw[gray] (1.4, 0.097025)node {$c$};
            \draw[gray] (0.708250, 0.857402)node {$d$};
            \draw[gray] (4.342406, 1.807873)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to cde,b\to e,a\to d $}
\end{figure}

\subsubsection*{328}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.654836, 5.000000) circle (1.6858917480035494cm); %a
            \draw (0.000000, 0.000000) circle (0.7985803016858918cm); %b
            \draw (1.889973, 3.651287) circle (0.7098491570541261cm); %c
            \draw (1.224490, 3.602484) circle (0.26619343389529726cm); %d
            \draw (1.397516, 3.624667) circle (0.26619343389529726cm); %e

            %labels
            \draw[gray] (3.105864, 4.896342)node {$a$};
            \draw[gray] (0.063315, 0.605946)node {$b$};
            \draw[gray] (2.095889, 3.180383)node {$c$};
            \draw[gray] (0.820796, 3.861118)node {$d$};
            \draw[gray] (1.754524, 3.785370)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, bc \to e, ac \to de, ab \to cde, a \to e$}
\end{figure}

\subsubsection*{329}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.349558) circle (2.912979351032449cm); %a
            \draw (5.000000, 2.396755) circle (0.7374631268436579cm); %b
            \filldraw [gray] (0.589971, 0.000000) circle[radius=0.075]; %c
            \filldraw [gray] (0.302360, 2.817109) circle[radius=0.075]; %d
            \draw (1.563422, 1.556047) circle (1.032448377581121cm); %e

            %labels
            \draw[gray] (-0.808404, 4.4)node {$a$};
            \draw[gray] (5.7, 3.083767)node {$b$};
            \draw[gray] (0.537396, -0.21)node {$c$};
            \draw[gray] (-0.09, 3)node {$d$};
            \draw[gray] (1.566538, 2.8)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e,a\to cde $}
\end{figure}

\subsubsection*{330}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.604994) circle (1.264404609475032cm); %a
            \draw (4.996799, 1.472471) circle (1.2003841229193342cm); %b
            \draw (5.000000, 0.000000) circle (1.2163892445582585cm); %c
            \filldraw [gray] (0.941101, 1.241997) circle[radius=0.075]; %d
            \filldraw [gray] (3.886044, 0.784251) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.100433, 2.123967)node {$a$};
            \draw[gray] (5.821311, 2.673761)node {$b$};
            \draw[gray] (6.2, -0.693730)node {$c$};
            \draw[gray] (0.712804, 1.333637)node {$d$};
            \draw[gray] (3.633587, 0.921291)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,bd\to e,bc\to e,ac\to de,ab\to de,a\to d $}
\end{figure}

\subsubsection*{331}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.069204) circle (2.2779700115340256cm); %a
            \draw (5.000000, 0.005767) circle (2.162629757785467cm); %b
            \draw (2.479815, 1.216840) circle (0.9227220299884661cm); %c
            \draw (2.474048, 0.680507) circle (0.5767012687427913cm); %d
            \filldraw [gray] (2.479815, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.200829, 2.55)node {$a$};
            \draw[gray] (4.916846, 2.4)node {$b$};
            \draw[gray] (2.35, 2.4)node {$c$};
            \draw[gray] (2.358009, 1.53)node {$d$};
            \draw[gray] (2.45, -0.2)node {$e$};
        \end{tikzpicture}
    \caption{$bd\to e,ad\to e,bc\to de,ac\to de,ab\to cde $}
\end{figure}

\subsubsection*{332}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.248581) circle (2.2417707150964814cm); %a
            \draw (5.000000, 1.231555) circle (2.1282633371169126cm); %b
            \draw (2.576617, 0.000000) circle (0.22701475595913734cm); %c
            \draw (2.729852, 0.107832) circle (0.340522133938706cm); %d
            \filldraw [gray] (2.576617, 0.522134) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.098990,
 3.7)node {$a$};
            \draw[gray] (5.038900, 3.65)node {$b$};
            \draw[gray] (2.26, -0.198983)node {$c$};
            \draw[gray] (3.231500, 0.55)node {$d$};
            \draw[gray] (2.459801, .8)node {$e$};
        \end{tikzpicture}
    \caption{$bd\to e,ad\to ce,bc\to de,ac\to e,ab\to cde $}
\end{figure}

\subsubsection*{333}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.998004) circle (1.9710578842315367cm); %a
            \draw (5.000000, 0.943114) circle (1.8712574850299397cm); %b
            \draw (2.430140, 0.000000) circle (0.8982035928143711cm); %c
            \filldraw [gray] (1.077844, 2.350299) circle[radius=0.075]; %d
            \filldraw [gray] (2.275449, 0.948104) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.138698, 3.2)node {$a$};
            \draw[gray] (4.967980, 3.2)node {$b$};
            \draw[gray] (2.325364, -1.1)node {$c$};
            \draw[gray] (0.789789, 2.259576)node {$d$};
            \draw[gray] (2.182520, 1.2)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,bc\to e,ac\to de,ab\to cde,a\to d $}
\end{figure}
 
\subsubsection*{334}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,2) circle[radius=3];
            \filldraw [gray] (2,5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=north east] {$e$};
            \filldraw [gray] (1,3) circle[radius=0.075] node[anchor=south east] {$c$};
            \filldraw [gray] (3,1) circle[radius=0.075] node[anchor=north west] {$b$};
            \filldraw [gray] (3,3) circle[radius=0.075] node[anchor=south west] {$d$};
        \end{tikzpicture}
    \caption{$a \to bcde$}
    %\label{fig:334}
\end{figure}

\subsubsection*{335}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.024096) circle (1.8072289156626504cm); %a
            \draw (5.000000, 1.084337) circle (1.8072289156626504cm); %b
            \draw (2.650602, 0.000000) circle (0.6024096385542168cm); %c
            \filldraw [gray] (2.530120, 0.722892) circle[radius=0.075]; %d
            \filldraw [gray] (2.710843, 0.722892) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.049193, 1.164702)node[anchor=north west] {$a$};
            \draw[gray] (5.054060, 1.129668)node[anchor=north west] {$b$};
            \draw[gray] (2.590018, 0.113689)node[anchor=north west] {$c$};
            \draw[gray] (2.058002, 1.0931143)node[anchor=north west] {$d$};
            \draw[gray] (2.728610, 0.954499)node[anchor=north west] {$e$};
        \end{tikzpicture}
        \caption{$ae \to d, bd \to e, bc \to de, ac \to de, ab \to cde$}
    \end{figure}
    
\subsubsection*{336}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (3.323353, 0.000000) circle (3.293413173652697cm); %a
            \filldraw [gray] (0.000000, 2.365269) circle[radius=0.075]; %b
            \draw (3.338323, 2.544910) circle (1.1976047904191625cm); %c
            \filldraw [gray] (5.000000, 2.275449) circle[radius=0.075]; %d
            \filldraw [gray] (1.661677, 2.320359) circle[radius=0.075]; %e

            %labels
            \draw[gray] (3.143700, -0.000286)node {$a$};
            \draw[gray] (-0.235989, 2.117109)node {$b$};
            \draw[gray] (3.184419, 2.931492)node {$c$};
            \draw[gray] (4.853905, 1.872795)node {$d$};
            \draw[gray] (1.474215, 1.832075)node {$e$};
        \end{tikzpicture}
        \caption{$bd \to e, bc \to e, a \to de$}
    \end{figure}  
    
\subsubsection*{337}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 2.254047) circle (1.7434620174346198cm); %a
            \draw (3.188045, 0.000000) circle (2.73972602739726cm); %b
            \draw (1.120797, 5.000000) circle (1.12079701120797cm); %c
            \draw (1.033624, 2.988792) circle (0.62266500622665cm); %d
            \filldraw [gray] (1.594022, 2.521793) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.053412, 3.533044)node {$a$};
            \draw[gray] (3.330285, 2.246763)node {$b$};
            \draw[gray] (1.083197, 4.072066)node {$c$};
            \draw[gray] (1.004810, 3.160138)node {$d$};
            \draw[gray] (1.344486, 2.293851)node {$e$};
        \end{tikzpicture}
        \caption{$bd \to e, bc \to de, ac \to de, ab \to de, a \to e$}
    \end{figure}
    
\subsubsection*{338}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.5cm); %a
            \draw (5.000000, 0.683333) circle (3.458333333333334cm); %b
            \draw (1.183333, 1.733333) circle (0.6666666666666667cm); %c
            \draw (0.708333, 0.866667) circle (0.5cm); %d
            \filldraw [gray] (1.275000, 0.466667) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.370999, 1.030726)node {$a$};
            \draw[gray] (2.294003, 2.51852)node {$b$};
            \draw[gray] (1.213171, 1.864344)node {$c$};
            \draw[gray] (0.657721, 0.871264)node {$d$};
            \draw[gray] (1.23687, 0.161558)node {$e$};
        \end{tikzpicture}
        \caption{$bd \to e, bc \to e, ac \to de, ab \to cde, a \to e$}
    \end{figure}
    
\subsubsection*{339}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,-1) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (1,3) circle[radius=2];
            \filldraw [gray] (1,5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,-1) circle[radius=0.001] node[anchor=north] {$b$};
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (2,2) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to e$, $b \to e$, $c \to e$, $d \to e$}
    %\label{fig:339}
\end{figure}

\subsubsection*{340}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.575804, 0.238243) circle (1.4232673267326732cm); %a
            \draw (0.000000, 0.262995) circle (0.5801361386138614cm); %b
            \draw (5.000000, 0.258354) circle (0.6420173267326733cm); %c
            \filldraw [gray] (2.436572, 0.478032) circle[radius=0.075]; %d
            \filldraw [gray] (2.936262, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (2.763408, 1.892349)node {$a$};
            \draw[gray] (-0.084917, 1.114028)node {$b$};
            \draw[gray] (5.065252, 1.229948)node {$c$};
            \draw[gray] (2.357688, 0.791107)node {$d$};
            \draw[gray] (3.104169, -0.269375)node {$e$};
        \end{tikzpicture}
    \caption{$a\to de,bc\to de$}
\end{figure}

\subsubsection*{341}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.846539) circle (1.7514595496246874cm); %a
            \draw (5.000000, 0.950792) circle (1.5638031693077565cm); %b
            \draw (1.201001, 0.000000) circle (0.5004170141784821cm); %c
            \filldraw [gray] (0.008340, 1.413678) circle[radius=0.075]; %d
            \filldraw [gray] (1.609675, 0.454545) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.080205, 2.843401)node {$a$};
            \draw[gray] (5.153903, 2.739518)node {$b$};
            \draw[gray] (1.813888, -0.297064)node {$c$};
            \draw[gray] (-0.200071, 1.652741)node {$d$};
            \draw[gray] (1.565942, 0.757749)node {$e$};
        \end{tikzpicture}
    \caption{$a\to de,ab\to cde,bc\to e $}
\end{figure}

\subsubsection*{342}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.55) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.55];
            \filldraw [gray] (2.2,3.4) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.2,1.4) circle[radius=2];
            \filldraw [gray] (0.64,0.35) circle[radius=0.001] node[anchor=west] {$c$};
            \draw (0.44,0.35) circle[radius=0.2];%d
            \draw (0.37,0.56) circle[radius=0.1];
            \filldraw [gray] (0.29,0.65) circle[radius=0.05] node[anchor=east] {$e$};
            %labels
             \filldraw [gray] (0.62,0.68) node {$d$};
        \end{tikzpicture}
    \caption{$a\to e$, $ac\to de$, $bc\to de$, $ab\to cde$}
    \label{fig:342}
\end{figure} 

\subsubsection*{343}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.470767) circle (1.4996203492786637cm); %a
            \draw (5.000000, 0.000000) circle (1.4236902050113895cm); %b
            \draw (1.184510, 0.535308) circle (0.45558086560364464cm); %c
            \draw (2.653759, 0.394837) circle (0.37965072133637057cm); %d
            \filldraw [gray] (1.370539, 0.015186) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.893450, 1.994539)node {$a$};
            \draw[gray] (5.027408, 1.713875)node {$b$};
            \draw[gray] (0.782845, 1.194839)node {$c$};
            \draw[gray] (2.816698, 0.964156)node {$d$};
            \draw[gray] (1.605651, -0.070072)node {$e$};
        \end{tikzpicture}
    \caption{$a\to e,ab\to cde,ad\to ce,bc\to de $}
\end{figure}

\subsubsection*{344}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.645902, 0.000000) circle (1.2950819672131146cm); %a
            \draw (0.000000, 2.062295) circle (1.2295081967213113cm); %b
            \draw (5.000000, 2.527869) circle (1.360655737704918cm); %c
            \filldraw
 [gray] (2.790164, 1.222951) circle[radius=0.075]; %d
            \filldraw [gray] (2.370492, 1.373770) circle[radius=0.075]; %e

            %labels
            \draw[gray] (1.224992, -0.347754)node {$a$};
            \draw[gray] (-1.288885, 3.055177)node {$b$};
            \draw[gray] (6.375374, 3.433280)node {$c$};
            \draw[gray] (2.798720, 1.005536)node {$d$};
            \draw[gray] (2.369522, 1.788019)node {$e$};
        \end{tikzpicture}
    \caption{$a\to d,ab\to de,ac\to de,bc\to de,bd\to e $}
\end{figure}

\subsubsection*{345}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.822610, 1.282169) circle (1.8152573529411766cm); %a
            \draw (5.000000, 1.429228) circle (1.7233455882352942cm); %b
            \draw (2.853860, 2.136949) circle (0.9191176470588236cm); %c
            \filldraw [gray] (0.000000, 0.000000) circle[radius=0.075]; %d
            \filldraw [gray] (2.927390, 1.020221) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.289396, 3.173023)node {$a$};
            \draw[gray] (6.295283, 2.928239)node {$b$};
            \draw[gray] (2.684725, 3.405567)node {$c$};
            \draw[gray] (-0.189396, 0.370251)node {$d$};
            \draw[gray] (2.956073, 0.723100)node {$e$};
        \end{tikzpicture}
    \caption{$a\to d,ab\to cde,ac\to de,bc\to e,bd\to e$}
\end{figure}

\subsubsection*{346}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.328244, 2.083969) circle (1.5076335877862594cm); %a
            \draw (0.000000, 0.000000) circle (1.4312977099236641cm); %b
            \draw (5.000000, 0.236641) circle (1.9083969465648853cm); %c
            \draw (2.332061, 0.786260) circle (1.7366412213740456cm); %d
            \filldraw [gray] (0.889313, 0.770992) circle[radius=0.075]; %e

            %labels
            \draw[gray] (2.561858, 3.528462)node {$a$};
            \draw[gray] (-1.803065, -0.034740)node {$b$};
            \draw[gray] (7.071320, -0.079280)node {$c$};
            \draw[gray] (3.541738, 2.459501)node {$d$};
            \draw[gray] (1.169767, 1.111950)node {$e$};
        \end{tikzpicture}
    \caption{$a\to e,b\to e,d\to e,abc\to de$}
\end{figure}

\subsubsection*{347}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw[gray] (0,0) circle [radius=.075]node[anchor=north]{$a$};
            \filldraw[gray] (.8,.4) circle [radius=0.075]node[anchor=north]{$d$};
              \filldraw[gray] (2,0) circle [radius=0.075]node[anchor=north]{$e$};
            \draw (2,0) circle[radius=1];
                \filldraw[gray] (2,-1) circle [radius=0.001]node[anchor=north]{$b$};
            \draw (2,0.25) circle[radius=1];
                \filldraw[gray] (2,1.25) circle [radius=0.001]node[anchor=south]{$c$};
        \end{tikzpicture}
        \caption{$b\to e, c\to e, ab\to de, ac\to de$}
        %\label{fig:347}
    \end{figure}
    
\subsubsection*{348}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.099123, 5.000000) circle (1.3317599460552934cm); %a
            \draw (0.070802, 0.000000) circle (1.2643290627107215cm); %b
            \filldraw [gray] (0.519218, 4.463924) circle[radius=0.075]; %c
            \filldraw [gray] (2.046527, 4.487525) circle[radius=0.075]; %d
            \filldraw [gray] (0.000000, 2.376939) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.163619, 5.951223)node {$a$};
            \draw[gray] (1.519415, 0.828908)node {$b$};
            \draw[gray] (0.341291, 4.760897)node {$c$};
            \draw[gray] (1.856022, 4.832847)node {$d$};
            \draw[gray] (-0.159973, 2.729054)node {$e$};
        \end{tikzpicture}
    \caption{$a\to cd,ab\to cde,bc\to e$}
\end{figure}

\subsubsection*{349}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=0.7]
            %circles
            \draw (0.008484, 0.000000) circle (2.813914027149321cm); %a
            \draw (0.014140, 3.758484) circle (1.3857466063348418cm); %b
            \draw (0.772059, 5.000000) circle (1.4705882352941178cm); %c
            \draw (0.783371, 3.421946) circle (0.6787330316742081cm); %d
            \filldraw [gray] (0.000000, 3.574661) circle[radius=0.10714]; %e

            %labels
            \draw[gray] (2.939926, 1.347002)node {$a$};
            \draw[gray] (-1.643475, 4.695606)node {$b$};
            \draw[gray] (-0.680751, 6.411765)node {$c$};
            \draw[gray] (1.767915, 3.523594)node {$d$};
            \draw[gray] (-0.429606, 3.837526)node {$e$};
        \end{tikzpicture}
    \caption{$b\to e,ab\to de,ac\to de,ad\to e,cd\to e$}
\end{figure}

\subsubsection*{350}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.3696255201109568cm); %a
            \draw (5.000000, 0.156033) circle (1.300277392510402cm); %b
            \filldraw [gray] (3.807212, 1.262136) circle[radius=0.075]; %c
            \draw (2.021498, 0.294730) circle (0.27739251040221913cm); %d
            \filldraw [gray] (2.108183, 0.280860) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.572107, 0.763143)node {$a$};
            \draw[gray] (5.193962, 1.847547)node {$b$};
            \draw[gray] (3.926278, 1.542081)node {$c$};
            \draw[gray] (1.956024, 0.750603)node {$d$};
            \draw[gray] (2.433837, 0.381311)node {$e$};
        \end{tikzpicture}
    \caption{$d\to e,ab\to cde,ac\to de$}
\end{figure}
\setcounter{figure}{351}
\subsubsection*{352}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.442024) circle (1.6015374759769379cm); %a
            \draw (5.000000, 0.403587) circle (1.6015374759769379cm); %b
            \draw (1.883408, 0.000000) circle (0.19218449711723254cm); %c
            \draw (3.062140, 0.586163) circle (0.19218449711723254cm); %d
            \filldraw [gray] (2.674568, 0.253043) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0.911367, 1.525521)node {$a$};
            \draw[gray] (4.048635, 1.451596)node {$b$};
            \draw[gray] (1.802203, 0.355457)node {$c$};
            \draw[gray] (3.062956, 0.967065)node {$d$};
            \draw[gray] (2.615962, 0.462764)node {$e$};
        \end{tikzpicture}
        \caption{$ae \to c, cd \to e, ad \to ce, bc \to de, ab \to cde$}
    \end{figure}
    
\subsubsection*{353}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.476673) circle (1.3353617308992562cm); %a
            \draw (5.000000, 0.676133) circle (1.2677484787018256cm); %b
            \filldraw [gray] (1.575389, 0.676133) circle[radius=0.075]; %c
            \filldraw [gray] (0.618661, 0.000000) circle[radius=0.075]; %d
            \draw (2.856660, 0.581474) circle (0.3380662609871535cm); %e

            %labels
            \draw[gray] (0.535063, 1.427660)node {$a$};
            \draw[gray] (4.176212, 1.439757)node {$b$};
            \draw[gray] (1.478617, 0.8852)node {$c$};
            \draw[gray] (0.401998, 0.263138)node {$d$};
            \draw[gray] (2.724591, 0.719593)node {$e$};
        \end{tikzpicture}
        \caption{$ae \to cd, bd \to e, bc \to e, ab \to cde, a \to d$}
    \end{figure}

\subsubsection*{354}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,0.8) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,0) circle[radius=0.8];
            \filldraw [gray] (1.5,1) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1.5,0) circle[radius=1];
            \filldraw [gray] (0.5,-2.5) circle[radius=0.001] node[anchor=east] {$c$};
            \draw (2.3,-2.5) circle[radius=1.8];
            \filldraw [gray] (0.6,-0.75) circle[radius=0.05] node[anchor=north] {$d$};
            \filldraw [gray] (1.5,-0.75) circle[radius=0.05] node[anchor=south] {$e$};
        \end{tikzpicture}
        \caption{$b\to e$, $ae\to d$, $cd\to e$, $bc\to de$, $ac\to de$, $ab\to de$}
        %\label{fig:354}
    \end{figure}
    
\subsubsection*{355}
%\includegraphics[width=4in]{355.png}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=.5]
            %circles
            \draw (0.000000, 0.000000) circle (3.003533568904593cm); %a
            \draw (2.968198, 5.000000) circle (2.6501766784452294cm); %b
            \draw (0.954064, 4.222615) circle (1.2367491166077738cm); %c
            \draw (2.120141, 2.208481) circle (0.4416961130742049cm); %d
            \draw (1.696113, 3.498233) circle (0.6183745583038869cm); %e

            %labels
            \draw[gray] (-0.784791, 3.2598934)node {$a$};
            \draw[gray] (2.979451, 8.181490)node {$b$};
            \draw[gray] (0.921977, 5.7)node {$c$};
            \draw[gray] (2.3, 2.95)node {$d$};
            \draw[gray] (1.693530, 4.35)node {$e$};
        \end{tikzpicture}
    \caption{$ ae\to d, cd\to e, ac\to de, ab\to cde, b\to e$}
\end{figure}
    
\subsubsection*{356}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 0.625000) circle (2.7901785714285716cm); %a
            \draw (0.647321, 0.000000) circle (2.232142857142857cm); %b
            \draw (0.000000, 2.008929) circle (1.1160714285714286cm); %c
            \draw (3.772321, 1.808036) circle (1.2276785714285716cm); %d
            \filldraw [gray] (2.477679, 0.937500) circle[radius=0.075]; %e

            %labels
            \draw[gray] (5.061922, 3.574367)node {$a$};
            \draw[gray] (0.647566, 2.576674)node {$b$};
            \draw[gray] (-0.190820, 3.283499)node {$c$};
            \draw[gray] (4.240647, 3.161070)node {$d$};
            \draw[gray] (2.375667, 1.144760)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e, ac\to de, ab\to de, b\to
 e, a\to e$}
\end{figure}

\subsubsection*{357}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (0.7,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0.7,1) circle[radius=0.5];
            \filldraw [gray] (0.35,0.55) circle[radius=0.05] node[anchor=north] {$c$};
            \filldraw [gray] (0.35,1.45) circle[radius=0.05] node[anchor=south] {$d$};
            \filldraw [gray] (0.35,1) circle[radius=0.05] node[anchor=south] {$e$};            
        \end{tikzpicture}
    \caption{$a\to e$, $b\to e$, $cd\to e$, $ab\to cde$}
    %\label{fig:357}
\end{figure}

\subsubsection*{358}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (4,0) circle[radius=1.5];
            \filldraw [gray] (4,1) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (0,0) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (.5,-.25) circle[radius=.75];
            \filldraw [gray] (.5,0) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (-4,0) circle[radius=1.5];
            \filldraw [gray] (-4,1) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-.5,.25) circle[radius=.75];
            \filldraw [gray] (-.5,1) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$d \to e$, $c \to e$, $ab \to cde$}
    %\label{fig:358}
\end{figure}

\subsubsection*{359}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (4,1) circle[radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (4,1) circle[radius=2];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,3) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to de$, $d \to e$}
    %\label{fig:359}
\end{figure}

\subsubsection*{360}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (4,0) circle[radius=1.5];
            \filldraw [gray] (4,1) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (-3,-1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (-3,-1) circle[radius=.75];
            \filldraw [gray] (-2.45,-0.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (-4,-1) circle[radius=1.5];
            \filldraw [gray] (-4,.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-.5,1) circle[radius=.5];
            \filldraw [gray] (-.5,1) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$d \to e$, $a \to e$, $ab \to cde$, $ac \to de$}
    %\label{fig:360}
\end{figure}

\subsubsection*{361}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (4,0) circle[radius=1.5];
            \filldraw [gray] (4,1) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (-.5,-.5) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (1,-.25) circle[radius=.75];
            \filldraw [gray] (1,0) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (-4,-1) circle[radius=1.5];
            \filldraw [gray] (-4,.5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (-3,-1) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ad \to ce$, $bc \to de$, $ab \to cde$, $a \to c$}
    %\label{fig:361}
\end{figure}

\subsubsection*{362}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,-1) circle[radius=1.5];
            \filldraw [gray] (0,0) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (-.5,-.5) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (-3,-1) circle[radius=.15];
            \filldraw [gray] (-3,-0.95) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (-4,-1) circle[radius=1.5];
            \filldraw [gray] (-4,.5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ac \to de$, $ab \to de$, $b \to e$, $a \to d$}
    %\label{fig:362}
\end{figure}

\subsubsection*{363}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0.75,1.75) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-1,-1) circle[radius=1];
            \filldraw [gray] (-1,-2) circle[radius=0.001] node[anchor=north] {$b$};
            \draw (1,-1) circle[radius=1];
            \filldraw [gray] (1,-2) circle[radius=0.001] node[anchor=north] {$c$};
            \draw (0,-0.325) circle[radius=0.25];
            \filldraw [gray] (0.32, -0.33) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (0,-0.4) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$ab \to d$, $ac\to d$, $bc\to d$, $d\to e$}
    \label{fig:363}
\end{figure}
\subsubsection*{364}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (-1,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-1,0) circle[radius=1.5];
            \filldraw [gray] (2,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,1) circle[radius=0.5];
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (0.3,0.4) circle[radius=0.001] node[anchor=north] {$d$};
            \draw (0.3,0.6) circle[radius=0.2];
            \filldraw [gray] (0.4,0.6) circle[radius=0.05] node[anchor=west] {$e$};
        \end{tikzpicture}
    \caption{$d\to e$, $bc\to e$, $ac\to de$, $ab\to cde$}
    \label{fig:364}
\end{figure}

\subsubsection*{365}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-3,-1) circle[radius=1];
            \filldraw [gray] (-3,0) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (.25,0) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (-.5,0) circle[radius=1];
            \filldraw [gray] (-.5,-1.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (.5,-0.25) circle[radius=1];
            \filldraw [gray] (.5,-1.75) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$d \to e$, $c \to e$, $ab \to de$, $a \to e$}
    %\label{fig:365}
\end{figure}

\subsubsection*{366}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (-1.5,1) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-1.5,0) circle[radius=1];
            \filldraw [gray] (1.5,1) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1.5,0) circle[radius=1];
            \filldraw [gray] (0.3,-0.2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0.3,-0.6) circle[radius=0.4];
            \filldraw [gray] (-0.2,-0.8) circle[radius=0.001] node[anchor=east] {$d$};
            \draw (0,-0.8) circle[radius=0.2];
            \filldraw [gray] (0,-0.55) circle[radius=0.05] node[anchor=west] {$e$};
        \end{tikzpicture}
    \caption{$c\to e$, $ad\to e$, $bd\to e$, $ac\to de$, $ab\to cde$}
    \label{fig:366}
\end{figure} 

\subsubsection*{367}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-4,0) circle[radius=1];
            \filldraw [gray] (-4,1) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,0) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,0) circle[radius=.15];
            \filldraw [gray] (3,.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,0) circle[radius=1.5];
            \filldraw [gray] (3,1.75) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-1,0) circle[radius=1.25];
            \filldraw [gray] (-1,1.5) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bd \to e$, $ab \to cde$, $a \to de$}
    %\label{fig:367}
\end{figure}

\subsubsection*{368}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 3.890688) circle (1.5384615384615383cm); %a
            \draw (3.668016, 0.000000) circle (4.048582995951417cm); %b
            \draw (3.032389, 5.000000) circle (1.2955465587044535cm); %c
            \draw (1.368421, 4.149798) circle (0.8097165991902834cm); %d
            \filldraw [gray] (1.364372, 3.611336) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.083588, 2.901181)node {$a$};
            \draw[gray] (2.509554, 0.134198)node {$b$};
            \draw[gray] (3.798881, 4.712034)node {$c$};
            \draw[gray] (1.553423, 4.642416)node {$d$};
            \draw[gray] (1.234713, 3.973206)node {$e$};
        \end{tikzpicture}
    \caption{$d \to e, bc \to e, ac \to de, ab \to de, a \to e$}
\end{figure}

\subsubsection*{369}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.096277) circle (1.41206675224647cm); %a
            \draw (5.000000, 0.487805) circle (2.3106546854942236cm); %b
            \filldraw [gray] (0.012837, 0.000000) circle[radius=0.075]; %c
            \draw (2.060334, 0.025674) circle (0.6418485237483954cm); %d
            \filldraw [gray] (1.951220, 0.712452) circle[radius=0.075]; %e

         
   %labels
            \draw[gray] (0.246644, 1.247757)node {$a$};
            \draw[gray] (3.494235, 1.972407)node {$b$};
            \draw[gray] (-0.016904, 0.238092)node {$c$};
            \draw[gray] (2.219003, 0.431151)node {$d$};
            \draw[gray] (1.947443, 0.903231)node {$e$};
        \end{tikzpicture}
    \caption{$bd \to e, ad \to ce, bc \to de, ab \to cde, a \to c$}
\end{figure}

\subsubsection*{370}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (4,0) circle[radius=2];
            \filldraw [gray] (4,1) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (-.5,0.5) circle[radius=0.05] node[anchor=south] {$e$};
            \draw (0,0.3) circle[radius=.25];
            \filldraw [gray] (.5,0) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (-4,0) circle[radius=2];
            \filldraw [gray] (-3,1.75) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=.75];
            \filldraw [gray] (-1,1.5) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$ad \to e$, $bc \to de$, $ac \to de$, $c \to e$, $ab \to cde$}
    %\label{fig:370}
\end{figure}

\subsubsection*{371}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.629032) circle (1.935483870967742cm); %a
            \filldraw [gray] (5.000000, 0.000000) circle[radius=0.075]; %b
            \draw (2.548387, 0.266129) circle (0.4838709677419355cm); %c
            \filldraw [gray] (3.604839, 0.137097) circle[radius=0.075]; %d
            \filldraw [gray] (2.556452, 0.467742) circle[radius=0.075]; %e

            %labels
            \draw[gray] (1.468713, 1.529608)node {$a$};
            \draw[gray] (4.968807, -0.248773)node {$b$};
            \draw[gray] (2.486929, 1.168982)node {$c$};
            \draw[gray] (3.500116, -0.118413)node {$d$};
            \draw[gray] (2.486929, 0.247730)node {$e$};
        \end{tikzpicture}
    \caption{$ad \to ce, bc \to de, c \to e, ab \to cde$}
\end{figure}

\subsubsection*{372}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,1) circle[radius=2];
            \filldraw [gray] (2,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (2,4) circle[radius=0.075] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to cde$, $cd \to e$}
    %\label{fig:372}
\end{figure}
  
\subsubsection*{373}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2,4) circle[radius=0.075] node[anchor=south west] {$c$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to e$}
    %\label{fig:373}
\end{figure}

\subsubsection*{374}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 4.267425) circle (2.275960170697013cm); %a
            \draw (2.844950, 4.267425) circle (2.275960170697013cm); %b
            \filldraw [gray] (1.422475, 0.000000) circle[radius=0.075]; %c
            \draw (1.443812, 2.233286) circle (0.10668563300142249cm); %d
            \filldraw [gray] (1.344239, 5.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-2.109376, 6.162661)node {$a$};
            \draw[gray] (4.712835, 6.267136)node {$b$};
            \draw[gray] (1.735300, -0.032700)node {$c$};
            \draw[gray] (1.526350, 2.004561)node {$d$};
            \draw[gray] (1.296506, 5.274625)node {$e$};
        \end{tikzpicture}
    \caption{$bc \to de, ac \to de, ab \to de, b \to e, a \to e$}
\end{figure}

\subsubsection*{375}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (2.470501474926254cm); %a
            \draw (5.000000, 0.383481) circle (4.46165191740413cm); %b
            \draw (1.784661, 3.333333) circle (0.40560471976401186cm); %c
            \filldraw [gray] (0.648968, 2.735988) circle[radius=0.075]; %d
            \draw (1.474926, 0.000000) circle (0.4793510324483776cm); %e

            %labels
            \draw[gray] (-1.211719, 1.636345)node {$a$};
            \draw[gray] (8.160017, 4.098899)node {$b$};
            \draw[gray] (2.337909, 3.167122)node {$c$};
            \draw[gray] (0.718391, 3.211492)node {$d$};
            \draw[gray] (1.472687, 0.81715)node {$e$};
        \end{tikzpicture}
    \caption{$ac \to de, ab \to cde, b \to e, a \to e$}
\end{figure}

\subsubsection*{376}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-0.5,0) circle[radius=1];
            \filldraw [gray] (-0.5,1) circle[radius=0.001]node[anchor=south]{$a$};
            \filldraw [gray] (1,0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1.5,-0.125) circle[radius=0.075] node[anchor=south] {$e$};
             \draw (1.5,0) circle[radius=0.25];
            \filldraw [gray] (1.5,0.25) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2.5,-0.5) circle[radius=0.5];
            \filldraw [gray] (2.5,-1) circle[radius=0.001] node[anchor=north] {$b$};
        \end{tikzpicture}
    \caption{$ab\to cd$, $ac\to d$, $ae\to d$, $c\to e$, $bd\to e$}
    \label{fig:376}
\end{figure}

\subsubsection*{377}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.295961, 0.153203) circle (0.9923398328690807cm); %a
            \draw (5.000000, 0.000000) circle (1.4449860724233983cm); %b
            \draw (0.000000, 0.167131) circle (0.5745125348189414cm); %c
            \filldraw [gray] (3.081476, 0.153203) circle[radius=0.075]; %d
            \draw (1.782730, 0.146240) circle (0.36559888579387184cm); %e

            %labels
            \draw[gray] (-0.679236, 0.962456)node {$a$};
            \draw[gray] (5.521737, 1.695679)node {$b$};
            \draw[gray] (0.043513, 0.983406)node {$c$};
            \draw[gray] (2.965931, 0.595845)node {$d$};
            \draw[gray] (1.729926, 0.721540)node {$e$};
        \end{tikzpicture}
    \caption{$be \to d, ad \to ce, bc \to de, ab \to cde, a \to c$}
\end{figure}

\subsubsection*{378}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.084311) circle (2.346041055718475cm); %a
            \draw (5.000000, 0.131965) circle (2.346041055718475cm); %b
            \draw (2.063783, 0.000000) circle (0.5865102639296188cm); %c
            \draw (2.206745, 0.656158) circle (0.1466275659824047cm); %d
            \filldraw [gray] (2.324047, 0.549853) circle[radius=0.045]; %e

            %labels
            \draw[gray] (-2.134990, 0.538340)node {$a$};
            \draw[gray] (6.784391, 1.377811)node {$b$};
            \draw[gray] (1.590163, 0.144838)node {$c$};
            \draw[gray] (1.918082, 1.089243)node {$d$};
            \draw[gray] (2.534568, 0.627558)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to cde, ac\to de, bc\to de, cd\to e, bd\to e, ad\to e$}
\end{figure}    

\subsubsection*{379}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
        %circles
           %a
           \draw (-0.250000, 1.229032) circle (3.5cm); 
           %b
           \draw (5.7500000, 0.59032) circle (2.59cm); 
           %c
           \draw (3.200000, 0.629032) circle (0.95cm); 
           %d
           \draw (3.7700, 0.27502) circle (0.7567cm);
           %e
           \draw (3.3800000, -0.2332) circle (0.15cm);

        %labels
            %a
            \draw[gray] (2.068713, 3.459608)node {$a$};
            %b
            \draw[gray] (4.568713, 2.529608)node {$b$};
            %c
            \draw[gray] (2.650000, 1.129032) node
            {$c$}; 
            %d
            \draw[gray] (3.650000, 0.799032) node
            {$d$}; 
            %e
            \draw[gray] (3.150000, -.509032) node
            {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bd \to e$, $ad \to ce$, $bc \to de$, $ac \to e$, $ab \to cde$}
\end{figure}

\subsubsection*{380}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.410410) circle (1.2012012012012012cm); %a
            \draw (5.000000, 1.186186) circle (1.9769769769769772cm); %b
            \draw (1.341341, 0.785786) circle (0.800800800800801cm); %c
            \draw (0.695696, 0.000000) circle (0.800800800800801cm); %d
            \filldraw [gray] (1.001001, 0.820821) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.057496, 0.733464)node {$a$};
            \draw[gray] (5.783795, 2.793015)node {$b$};
            \draw[gray] (1.879603, 1.037919)node {$c$};
            \draw[gray] (0.034962, 0.142463)node {$d$};
            \draw[gray] (0.822964, 0.987192)node {$e$};
        \end{tikzpicture}
        \caption{$ab\to cd, bd\to e, a\to e, c\to e$}
    \end{figure}

\subsubsection*{381}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3.35,2.5) circle[radius=0.075] node[anchor=south east] {$e$};
            \filldraw [gray] (3,1.9) circle[radius=0.075] node[anchor=north] {$d$};
            \draw (3,2.5)
 circle[radius=0.5];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2];
            \filldraw [gray] (5,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ac \to d$, $bc \to d$, $ab \to cd$, $c \to e$, $ae \to d$}
   %\label{fig:381}
\end{figure}

\subsubsection*{382}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.75,0) circle [radius=.5];
            \filldraw [gray] (2.75,.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2.75,0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2.75,-.25) circle[radius=0.075] node[anchor=east] {$e$};
                \filldraw [gray] (4,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$c\to de, ab\to cde$}
    \end{figure}

\subsubsection*{383}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.3];
            \filldraw [gray] (0.6,1.3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0.6,1) circle[radius=0.3];
            \filldraw [gray] (0.3,-0.75) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0.3,0) circle[radius=0.75];
            \filldraw [gray] (0.15,0.85) circle[radius=0.05]; %d 
            \filldraw [gray] (0.1,1.05) node{$d$};
            \filldraw [gray] (0.45,0.85) circle[radius=0.05] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a\to d$, $b\to e$, $ac\to de$, $bc\to de$}
    \label{fig:383}
\end{figure}    

\subsubsection*{384}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 1.000000) circle (2.0cm); %a
            \draw (0.000000, 0.000000) circle (1.4cm); %b
            \draw (4.000, 1.835000) circle (0.8cm); %c
             \draw (3.230000, 0.810000) circle (0.2cm); %d
             \filldraw [gray] (3.23, .9)
             circle [radius=0.001]node[anchor=south]{$e$};
            \filldraw [gray] (1.2, .5000) circle  [radius=0.075cm]node [anchor=north]{$d$}; %e

            %labels
            \draw[gray] (5.000000, 3.200000)node {$b$};
            \draw[gray] (0.000000, 1.600000)node {$a$};
            \draw[gray] (3.6000, 2.75000)node {$c$};
            
        \end{tikzpicture}
    \caption{$ac\to de, ab\to cde, b\to e, a\to d$}
\end{figure}    

\subsubsection*{385}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (1.7,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1.7,1) circle[radius=0.5];
            \filldraw [gray] (0.7,1.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0.7,1) circle[radius=0.5];
            \filldraw [gray] (0.35,0.55) circle[radius=0.05] node[anchor=north] {$d$};
            \filldraw [gray] (0.35,1) circle[radius=0.05]; %e
            \filldraw [gray] (0.1, 1) node {$e$};
        \end{tikzpicture}
    \caption{$a\to e$, $c\to e$, $ac\to de$, $ab\to cde$}
    \label{fig:385}
\end{figure}

\subsubsection*{386}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.309735) circle (1.9469026548672566cm); %a
            \draw (5.000000, 1.159292) circle (2.1238938053097343cm); %b
            \draw (2.380531, 0.000000) circle (0.7522123893805309cm); %c
            \filldraw [gray] (2.300885, 1.097345) circle[radius=0.055]; %d
            \filldraw [gray] (2.628319, 0.763363) circle[radius=0.055]; %e

            %labels
            \draw[gray] (0.424575, 2.481898)node {$a$};
            \draw[gray] (3.820017, 2.696025)node {$b$};
            \draw[gray] (1.988203, 0.432396)node {$c$};
            \draw[gray] (2.259949, 1.414823)node {$d$};
            \draw[gray] (2.749382, 0.958315)node {$e$};
        \end{tikzpicture}
    \caption{$ae \to d, cd \to e, bd \to e, bc \to de, ac \to de, ab \to cde$}
\end{figure}

\subsubsection*{387}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (2.78125cm); %a
            \draw (0.187500, 3.343750) circle (2.0cm); %b
            \draw (5.000000, 0.000000) circle (2.59375cm); %c
            \draw (1.250000, 0.000000) circle (0.75cm); %d
            \filldraw [gray] (1.743750, 0.731250) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-3.179425, 1.386473)node {$a$};
            \draw[gray] (-1.618864, 5.466494)node {$b$};
            \draw[gray] (4.924209, 3.153856)node {$c$};
            \draw[gray] (1.088614, -0.950957)node {$d$};
            \draw[gray] (1.777465, 0.93662)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, bd \to e, bc \to e, a \to de$}
\end{figure}

\subsubsection*{388}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.779601, 3.704572) circle (2.0222743259085583cm); %a
            \draw (5.000000, 2.262603) circle (2.4325908558030482cm); %b
            \draw (0.000000, 0.000000) circle (3.663540445486518cm); %c
            \draw (2.456038, 3.405627) circle (0.41031652989449cm); %d
            \filldraw [gray] (2.508792, 2.854631) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.308326, 4.813379)node {$a$};
            \draw[gray] (4.229125, 4.382134)node {$b$};
            \draw[gray] (2.766641, 0.500926)node {$c$};
            \draw[gray] (2.341650, 3.594639)node {$d$};
            \draw[gray] (2.191651, 2.750900)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, bd \to e, bc \to de, ac \to de, a b \to de, a \to e$}
\end{figure}

\subsubsection*{389}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (-2.1,0.5) circle[radius=0.001] node[anchor=east] {$a$};
            \draw (0.5,0.5) circle[radius=2.6];
            \filldraw [gray] (4,5.65) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (4,4) circle[radius=1.65];
            \filldraw [gray] (1.37,3.96) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.37,3.06) circle[radius=0.9];
            \filldraw [gray] (2.07,0.95) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (2.07,1.65) circle[radius=0.7];
            \filldraw [gray] (2.1,2.4) circle[radius=0.05] node[anchor=south west] {$e$};
        \end{tikzpicture}
    \caption{$a\to e$, $bc\to e$, $bd\to e$, $cd\to e$, $ac\to de$, $ab\to cde$}
    \label{fig:389}
\end{figure}

\subsubsection*{390}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0.4,3.4) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0.4,1) circle[radius=2.4];
            \filldraw [gray] (5.6,3.4) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (5.6,1) circle[radius=2.4];
            \filldraw [gray] (3,-1.4) circle[radius=0.001] node[anchor=north] {$c$};
            \draw (3,-1) circle[radius=0.4];
            \filldraw [gray] (3,-0.25) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,-0.35) circle[radius=0.1];
            \filldraw [gray] (2.8,-0.6) circle[radius=0.001] node[anchor=east] {$e$};
            \draw (3,-0.6) circle[radius=0.2];
        \end{tikzpicture}
    \caption{$be\to d$, $ae\to d$, $cd\to e$, $bc\to de$, $ac\to de$, $ab\to cde$}
    \label{fig:390}
\end{figure}

\subsubsection*{391}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3,0) circle [radius=0.5];
         \filldraw [gray] (3,0.5) circle[radius=0.001] node[anchor=south] {$c$};
          \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$d$};
         \filldraw [gray] (3,0.25) circle[radius=0.075] node[anchor=north] {$e$};
         \filldraw [gray] (4.5,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$a\to d$, $ab\to c$, $c\to e$}
        \label{fig:391}
    \end{figure}
    
\subsubsection*{392}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.582260, 4.613734) circle (3.2546494992846924cm); %a
            \draw (1.180258, 0.000000) circle (2.1816881258941345cm); %b
            \draw (0.000000, 2.432046) circle (0.6795422031473534cm); %c
            \draw (5.000000, 3.991416) circle (0.5722460658082976cm); %d
            \filldraw [gray] (0.879828, 2.496423) circle[radius=0.075]; %e

            %labels
            \draw[gray] (4.806003, 7.506502)node {$a$};
            \draw[gray] (0.827044, -2.335855)node {$b$};
            \draw[gray] (-0.632727, 3.229488)node {$c$};
            \draw[gray] (4.491061, 4.730815)node {$d$};
            \draw[gray] (0.807239, 2.752211)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, bc \to e, ab \to cde, a \to de$}
\end{figure}

\subsubsection*{393}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.266025641025641cm); %a
            \draw (5.000000, 0.035256) circle (1.2019230769230769cm); %b
            \draw (1.602564, 0.711538) circle (0.2564102564102564cm); %c
            \draw (0.512821, 0.282051) circle (0.1923076923076923cm); %d
            \filldraw [gray] (4.349359, 0.602564) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.123500, 1.5)node {$a$};
            \draw[gray] (4.991557, 1.5)node {$b$};
            \draw[gray]
 (1.527998, 1.15)node {$c$};
            \draw[gray] (0.128813, 0.454328)node {$d$};
            \draw[gray] (4.521339, 0.69)node {$e$};
        \end{tikzpicture}
    \caption{$ ae\to cd,ab\to cde,b\to e,a\to d$}
\end{figure}

\subsubsection*{394}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2.1,-1.05) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2.1,0.45) circle[radius=1.5];
            \filldraw [gray] (-1.3,3.15) circle[radius=0.001] node[anchor=east] {$b$};
            \draw (0.7,3.15) circle[radius=2];
            \filldraw [gray] (0.25,0.65) circle[radius=0.001] node[anchor=east] {$c$};
            \draw (0.45,0.65) circle[radius=0.2];
            \filldraw [gray] (1.1,1.05) circle[radius=0.001] node[anchor=west] {$d$};
            \draw (0.9,1.05) circle[radius=0.2];
            \filldraw [gray] (0.75,0.8) circle[radius=0.05] node[anchor=north west] {$e$};
        \end{tikzpicture}
    \caption{$a\to e$, $cd\to e$, $bc\to de$, $ac\to de$, $ab\to cde$}
    \label{fig:394}
\end{figure}

\subsubsection*{395}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (-0.4,1.6) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-0.4,0.6) circle[radius=1];
            \filldraw [gray] (2.2,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.2,1) circle[radius=0.5];
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (1.1,1.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1.1,1) circle[radius=0.5];
            \filldraw [gray] (0.4,0.6) circle[radius=0.05] node[anchor=north] {$e$};
        \end{tikzpicture}
    \caption{$a\to e$, $cd\to e$, $ad\to ce$, $bc\to de$, $ab\to cde$}
    \label{fig:395}
\end{figure}
    
\subsubsection*{396}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=north east] {$d$};
            \filldraw [gray] (2,1.75) circle[radius=0.075] node[anchor=south east] {$e$};
            \filldraw [gray] (3,1) circle[radius=0.075] node[anchor=north west] {$b$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south west] {$c$};
            \draw (2,1.75) circle[radius=2];
            \filldraw [gray] (2,3.75) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$bcd \to e, a \to bcde$}
    %\label{fig:396}
\end{figure}

\subsubsection*{397}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,-0.45) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (1,0.05) circle[radius=0.5];
            \filldraw [gray] (0,1.8) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0,1) circle[radius=0.8];
            \filldraw [gray] (2,1.8) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2,1) circle[radius=0.8];
            \filldraw [gray] (1,0.25) circle[radius=0.001] node[anchor=north] {$d$};
            \draw (1,0.4) circle[radius=0.15];
            \filldraw [gray] (1,0.6) circle[radius=0.05] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a\to d$, $cd\to e$, $bd\to e$, $bc\to de$, $ac\to de$, $ab\to de$}
    \label{fig:397}
\end{figure}

\subsubsection*{398}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south east] {$d$};
            \filldraw [gray] (3,1.4) circle[radius=0.075] node[anchor=west] {$e$};
            \draw (3,2) circle[radius=0.5];
            \filldraw [gray] (3,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2];
            \filldraw [gray] (5,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ac \to e$, $bc \to e$, $ab \to ce$, $cd \to e$, $bd \to e$, $a \to d$}
   %\label{fig:398}
\end{figure}

\subsubsection*{399}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,2.1) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1.1) circle[radius=1];
            \filldraw [gray] (2.4,1.7) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.4,-0.3) circle[radius=2];
            \filldraw [gray] (0.9,1.95) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0.9,1.8) circle[radius=0.15];
            \filldraw [gray] (0.7,1) circle[radius=0.001] node[anchor=east] {$d$};
            \draw (0.8,1) circle[radius=0.1];
            \filldraw [gray] (0.95,1.6) circle[radius=0.05] node[anchor=west] {$e$};
        \end{tikzpicture}
    \caption{$a\to d$, $cd\to e$, $bc\to de$, $ac\to de$, $ab\to cde$}
    \label{fig:399}
\end{figure}

 \subsubsection*{400}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.075758) circle (1.4204545454545454cm); %a
            \draw (2.973485, 1.368371) circle (1.5151515151515151cm); %b
            \draw (5.000000, 0.000000) circle (0.8522727272727272cm); %c
            \draw (1.581439, 0.340909) circle (0.899621212121212cm); %d
            \draw (1.979167, 0.658144) circle (0.23674242424242423cm); %e

            %labels
            \draw[gray] (-1.497046, 1.126116)node {$a$};
            \draw[gray] (4.357193, 2.592944)node {$b$};
            \draw[gray] (5.453973, 1.011872)node {$c$};
            \draw[gray] (0.653781, -0.227053)node {$d$};
            \draw[gray] (2.249390, 0.442409)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to de, ac\to de, d\to e, b\to e$}
\end{figure}

\subsubsection*{401}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 0.741667) circle (1.6666666666666667cm); %a
            \draw (0.000000, 0.741667) circle (1.5833333333333333cm); %b
            \draw (3.000000, 0.583333) circle (0.5833333333333334cm); %c
            \draw (1.025000, 0.000000) circle (0.45833333333333337cm); %d
            \filldraw [gray] (1.391667, 0.658333) circle[radius=0.075]; %e

            %labels
            \draw[gray] (6.164060, 2.311231)node {$a$};
            \draw[gray] (-1.126456, 2.168804)node {$b$};
            \draw[gray] (2.558860, 1.305336)node {$c$};
            \draw[gray] (0.591578, 0.548689)node {$d$};
            \draw[gray] (1.250306, 0.940365)node {$e$};
        \end{tikzpicture}
    \caption{$ae \to c, ad \to ce, bc \to de, ab \to cde, b \to e$}
\end{figure}

\subsubsection*{402}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.659465, 0.606996) circle (1.3117283950617282cm); %a
            \draw (0.000000, 0.000000) circle (0.7458847736625513cm); %b
            \draw (5.000000, 0.005144) circle (1.3117283950617282cm); %c
            \draw (2.767490, 0.298354) circle (0.7201646090534979cm); %d
            \draw (2.052469, 0.565844) circle (0.2829218106995885cm); %e

            %labels
            \draw[gray] (1.334796, 1.676207)node {$a$};
            \draw[gray] (-1.000499, 0.424151)node {$b$};
            \draw[gray] (5.850637, 1.479254)node {$c$};
            \draw[gray] (3.051097, 0.114654)node {$d$};
            \draw[gray] (1.6340, 0.789920)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to de, bd\to e, a\to de$}
\end{figure}

\subsubsection*{403}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 0.380037) circle (1.7628205128205128cm); %a
            \draw (0.000000, 0.361722) circle (0.8928571428571428cm); %b
            \draw (4.006410, 0.961538) circle (0.8012820512820512cm); %c
            \draw (3.630952, 0.000000) circle (0.18315018315018317cm); %d
            \filldraw [gray] (3.292125, 0.210623) circle[radius=0.075]; %e

            %labels
            \draw[gray] (5.722965, 2.339935)node {$a$};
            \draw[gray] (-0.788528, 1.325644)node {$b$};
            \draw[gray] (4.595976, 1.939227)node {$c$};
            \draw[gray] (3.594208, -0.34663)node {$d$};
            \draw[gray] (2.943059, 0.361442)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to cde, bd\to e, bc\to e, a\to de$}
\end{figure}

\subsubsection*{404}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.830000) circle (2.983333333333333cm); %a
            \draw (5.000000, 0.830000) circle (1.6666666666666665cm); %b
            \draw (2.156667, 1.223333) circle (1.1666666666666665cm); %c
            \draw (2.380000, 0.723333) circle (0.7333333333333334cm); %d
            \filldraw [gray] (2.736667, 0.000000) circle[radius=0.045]; %e

            %labels
            \draw[gray] (-2.047062, 3.559749)node {$a$};
            \draw[gray] (6.331344, 2.365419)node {$b$};
            \draw[gray] (1.318777, 2.618762)node {$c$};
            \draw[gray] (1.626408, 1.569199)node {$d$};
            \draw[gray] (2.55, -0.2)node {$e$};
        \end{tikzpicture}
    \caption{$bd \to e, bc \to de, ac \to de, ab \to cde, a \to e$}
\end{figure}

\subsubsection*{405}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.713636) circle (2.2727272727272725cm); %a
            \draw (5.000000, 0.713636) circle (2.2727272727272725cm); %b
            \draw (1.127273, 1.027273) circle (1.2045454545454544cm); %c
            \draw (1.600000, 1.054545) circle (0.9318181818181817cm); %d
            \filldraw [gray] (2.009091, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.784815, 2.754277)node {$a$};
            \draw[gray] (6.836586, 2.540169)node {$b$};
            \draw[gray] (-0.086228, 1.8)node {$c$};
         
   \draw[gray] (0.613191, 1.6)node {$d$};
            \draw[gray] (1.8, -0.2)node {$e$};
        \end{tikzpicture}
    \caption{$bd \to e, ad \to c, bc \to de, ab \to cd, a \to e$}
\end{figure}

\subsubsection*{406}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,-0.5) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (2,1.75) circle[radius=1];
            \filldraw [gray] (2,2.75) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,1) circle[radius=1.5];
            \filldraw [gray] (3,-0.5) circle[radius=0.001] node[anchor=north] {$b$};
            \draw (2,3) circle[radius=1.5];
            \filldraw [gray] (2,4.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2,1.75) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to e$, $b \to e$, $c \to e$, $d \to e$, $abc \to de$}
    %\label{fig:406}
\end{figure}

\subsubsection*{407}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.336000) circle (2.92cm); %a
            \draw (5.000000, 0.000000) circle (1.74cm); %b
            \draw (1.600000, 2.136000) circle (1.4000000000000001cm); %c
            \filldraw [gray] (2.756000, 1.048000) circle[radius=0.075]; %d
            \filldraw [gray] (2.288000, 0.736000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-2.365993, 3.885833)node {$a$};
            \draw[gray] (6.314508, 1.598192)node {$b$};
            \draw[gray] (0.266361, 3.353095)node {$c$};
            \draw[gray] (2.7, 0.8)node {$d$};
            \draw[gray] (2.25, .5)node {$e$};
        \end{tikzpicture}
    \caption{$bc \to de, ab \to cde, a \to de$}
\end{figure}

\subsubsection*{408}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (0,3) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$c$};
             \filldraw [gray] (3,2) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to cde$, $bc \to e$}
   %\label{fig:408}
\end{figure}

\subsubsection*{409}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 0.000000) circle (1.25cm); %a
            \draw (0.000000, 0.000000) circle (0.8958333333333334cm); %b
            \draw (4.562500, 0.491667) circle (0.5416666666666667cm); %c
            \draw (2.720833, 0.641667) circle (0.14583333333333334cm); %d
            \filldraw (3.933333, 0.029167) circle (0.020833333333333336cm); %e

            %labels
            \draw[gray] (5.827773, 1.444722)node {$a$};
            \draw[gray] (-1.028666, 0.930802)node {$b$};
            \draw[gray] (4.737261, 0.818268)node {$c$};
            \draw[gray] (2.280475, 0.830525)node {$d$};
            \draw[gray] (4.01541, -0.197591)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to cde, bc\to de, a\to ce$}
\end{figure}

\subsubsection*{410}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,-1) circle[radius=0.001] node[anchor=north] {$a$};
          \draw (5,2) circle [radius=2];
           \filldraw [gray] (5,0) circle[radius=0.001] node[anchor=north] {$b$};
          \draw (5,2.125) circle [radius=2];
           \filldraw [gray] (5,4.125) circle[radius=0.001] node[anchor=south] {$c$};
        \draw (3.25,2.5) circle [radius=.5];
           \draw [gray] (2.55,2.6) node {$d$};
        \filldraw [gray] (3.2,1.75) circle[radius=0.075] node[anchor=north] {$e$};
       \end{tikzpicture}
        \caption{$b\to e, c \to e, ab\to de, ac\to de, ad \to e$}
        %\label{fig:410}
    \end{figure}
   
\subsubsection*{411}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2,0) circle[radius=2];%a
            \draw (5,0) circle[radius=3];%b
            \draw (-0.6,0.7) circle[radius=1.5];%c
            \filldraw [gray] (-0.35,-0.9) circle[radius=0.05] node[anchor=north east] {$d$}; %d
            \filldraw [gray] (-0.05,-0.8) circle[radius=0.05] node[anchor=north] {$e$};%e
            %labels
            \draw [gray] (-2,0) circle[radius=2] node[anchor=south east] {$a$};
            \draw [gray] (5,0) circle[radius=3] node[anchor=south] {$b$};
            \draw [gray] (-0.6,0.7) circle[radius=1.5] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$bd \to e$, $bc \rightarrow de$, $ac \rightarrow de$, $ab\rightarrow cde$, $a \rightarrow d$}
    \label{fig:411}
\end{figure}
    
\subsubsection*{412}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,1) circle[radius=1.5];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (2,4) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to e$, $b \to e$, $d \to e$, $ab \to de$}
    %\label{fig:412}
\end{figure}

\subsubsection*{413}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-3,0) circle[radius=2];%a
            \draw (3,0) circle[radius=2];%b
            \filldraw [gray] (-2,1) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (-2,-1) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (0,0) circle[radius=0.075] node[anchor=north] {$e$};
            
            %labels
            \draw [gray] (-3,0) node {$a$};
            \draw [gray] (3,0) node {$b$};
        \end{tikzpicture}
    \caption{$bd \to e$, $bc \rightarrow e$, $ab \rightarrow cde$, $a \rightarrow cd$}
    \label{fig:413}
\end{figure}

\subsubsection*{414}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$b$};
       \draw (1,-0.125) circle [radius=1];
        \filldraw [gray] (1,-1.125) circle[radius=0.001] node[anchor=north] {$c$};
        \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$d$};
        \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$e$};
         \filldraw [gray] (4.5,0) circle[radius=0.075] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$b\to e, c\to e, ab\to de, ac\to de, ae\to d$}
        %\label{fig:414}
    \end{figure}

\subsubsection*{415}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-3,0) circle[radius=2];%a
            \draw (2.15,0) circle[radius=2];%b
            \draw (-1.75,0) circle[radius=1.25];%c
            \draw (-0.25,0.5) circle[radius=0.75];%d
            \filldraw [gray] (-0.3,-0.35) circle[radius=0.05] node[anchor=north] {$e$};
            
            %labels
            \draw [gray] (-3,1.3) node {$a$};
            \draw [gray] (2.15,1.3) node {$b$};
            \draw [gray] (-1.75,0) node {$c$};
            \draw [gray] (-0.25,0.5) node {$d$};
        \end{tikzpicture}
    \caption{$ae \to c$, $cd \rightarrow e$, $bd \rightarrow e$, $ad \rightarrow ce$, $bc\rightarrow de$, $ab\rightarrow cde$}    \label{fig:415}
\end{figure}

\subsubsection*{416}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,0) circle[radius=2.0];%a
            \draw (-2,0) circle[radius=1.0];%b
            \draw (-0.5,0) circle[radius=1.0];%c
            \draw (0.75,-0.75) circle[radius=0.5];%d
            \filldraw [gray] (-1.25,0.5) circle[radius=0.05] node[anchor=north] {$e$};
            
            %labels
            \draw [gray] (3,0) circle[radius=2.0] node[anchor=south] {$a$};
            \draw [gray] (-2,0) circle[radius=1.0] node[anchor=south] {$b$};
            \draw [gray] (-0.5,0) circle[radius=1.0] node[anchor=south] {$c$};
            \draw [gray] (0.75,-0.75) circle[radius=0.5] node[anchor=south] {$d$};
            \filldraw [gray] (-1.25,0.5) circle[radius=0.05] node[anchor=north] {$e$};
        \end{tikzpicture}
    \caption{$ac \to de$, $c \rightarrow e$, $ab \rightarrow cde$, $b \rightarrow e$}
    \label{fig:416}
\end{figure}

\subsubsection*{417}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2.7,0) circle[radius=3];%a
            \draw (-3,0) circle[radius=2.5];%b
            \draw (-1.7,-1.25) circle[radius=1.1];%c
            \draw (-0.5,0.2) circle[radius=0.7];%d
            \filldraw [gray] (-0.65,-0.6) circle[radius=0.05] node[anchor=north west] {$e$};
            
            %labels
            \draw [gray] (2.7,0) node {$a$};
            \draw [gray] (-3,0) node {$b$};
            \draw [gray] (-1.7,-1.25) node {$c$};
            \draw [gray] (-0.4,0.5) node {$d$};
            \filldraw [gray] (-0.65,-0.6) circle[radius=0.05] node[anchor=north west] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ad \rightarrow e$, $ac \rightarrow de$, $ab \rightarrow cde$, $b \rightarrow e$}
    \label{fig:417}
\end{figure}

\subsubsection*{418}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1.2,1) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1.2,0) circle[radius=1];
            \filldraw [gray] (2.8,1) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.8,0) circle[radius=1];
            \filldraw [gray]
 (2,1.1) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2,0.6) circle[radius=0.5];
            \filldraw [gray] (2,-0.8) circle[radius=0.075] node[anchor=north] {$d$};
            \filldraw [gray] (2,0.3) circle[radius=0.075];%e
            
            %labels
            \filldraw [gray] (1.75,0.4) node {$e$};
        \end{tikzpicture}
    \caption{$ab \to de$, $a\to e$, $b\to e$, $c\to e$}
   %\label{fig:418}
\end{figure}

\subsubsection*{419}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-3,0) circle[radius=2];%a
            \draw (3,0) circle[radius=2];%b
            \draw (-1,1) circle[radius=0.5];%c
            \draw (1,1) circle[radius=0.5];%d
            \filldraw [gray] (0,1.3) circle[radius=0.075] node[anchor=south] {$e$};
            
            %label
            \draw [gray] (-3,0) node[anchor=south] {$a$};
            \draw [gray] (3,0) node[anchor=south] {$b$};
            \draw [gray] (-1,1) node[anchor=south] {$c$};
            \draw [gray] (1,1) node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$be \to d$, $ae \to c$, $cd \to e$, $ad \rightarrow ce$, $bc \rightarrow de$, $ab \rightarrow cde$}
    \label{fig:419}
\end{figure}

\subsubsection*{420}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.15,0) circle[radius=2];%a
            \draw (2.15,0) circle[radius=2];%b
            \draw (0,0.9) circle[radius=1];%c
            \filldraw [gray] (0,-0.5) circle[radius=0.05] node[anchor=north] {$d$};
            \filldraw [gray] (0.3,-0.15) circle[radius=0.05] node[anchor=north west] {$e$};
            
            %label
            \draw [gray] (-2.15,0) node[anchor=east] {$a$};
            \draw [gray] (2.15,0) node[anchor=south] {$b$};
            \draw [gray] (0,0.9) 
            node[anchor=south] {$c$};
            \filldraw [gray] (0,-0.5) circle[radius=0.05] node[anchor=north] {$d$};
            \filldraw [gray] (0.3,-0.15) circle[radius=0.05] node[anchor=north west] {$e$};
        \end{tikzpicture}
    \caption{$ae \to d$, $cd \rightarrow e$, $bc \rightarrow de$, $ac \rightarrow de$, $ab \rightarrow cde$, $b \rightarrow e$}
    \label{fig:420}
\end{figure}

\subsubsection*{421} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (4,1) circle[radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (4,0.75) circle[radius=1];
            \filldraw [gray] (4,-0.25) circle[radius=0.001] node[anchor=north] {$c$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to d$, $b \to e$, $c \to e$}
    %\label{fig:421}
\end{figure}

\subsubsection*{422}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,1) circle[radius=1.25];
            \filldraw [gray] (1,2.25) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (3,1.4) circle[radius=0.075] node[anchor=east] {$e$};
            \draw (3,2) circle[radius=0.5];
            \filldraw [gray] (3,2.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (5,1) circle[radius=2];
            \filldraw [gray] (5,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ad \to e$, $bd \to e$, $ab \to de$, $bc \to de$, $cd \to e$, $a \to c$}
   %\label{fig:422}
\end{figure}

\subsubsection*{423}
        \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (2.5,0) circle[radius=0.075] node[anchor=north] {$e$}; 
             \filldraw[gray] (3.25,0) circle[radius=0.075] node[anchor=north] {$d$};
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (2,0) circle[radius=1];
             \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=south] {$b$};
             \draw (3,0) circle [radius=1];
             \filldraw [gray] (3,1) circle[radius=0.001] node[anchor=south] {$a$};
             \end{tikzpicture}
        \caption{$b\to e$, $a\to de$, $cd\to e$}
       %\label{figure 423}
    \end{figure}
  \subsubsection*{424}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1.6,3) circle[radius=1.75]; %a
            \draw (1.6,3) circle[radius=1.75];%b
            \draw (0,-1) circle[radius=4];%c
            \filldraw [gray] (0,3.925) circle[radius=0.05] node[anchor=south] {$d$};
            \filldraw [gray] (0,3.15) circle[radius=0.05] node[anchor=south ] {$e$};
           
            %label
            \draw [gray] (-1.6,3) node[anchor=south] {$a$};
            \draw [gray] (1.6,3) node[anchor=south] {$b$};
            \draw [gray] (0,-1) node[anchor=west] {$c$};
            \filldraw [gray] (0,3.925) circle[radius=0.05] node[anchor=south] {$d$};
            \filldraw [gray] (0,3.15) circle[radius=0.05] node[anchor=south ] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bc \rightarrow de$, $ac \rightarrow de$, $ab \rightarrow de$, $b \rightarrow e$, $a \rightarrow e$}
    \label{fig:424}
\end{figure}

\subsubsection*{425}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1.8,2) circle[radius=2];%a
            \draw (1.6,2) circle[radius=2];%b
            \draw (0.6,3.3) circle[radius=0.7];%c
            \draw (-0.6,3) circle[radius=0.6];%d
            \filldraw [gray] (0,2.65) circle[radius=0.05] node[anchor=north] {$e$};
            
            %label
            \draw [gray] (-1.8,2) node[anchor=south] {$a$};
            \draw [gray] (1.6,2) node[anchor=south] {$b$};
            \draw [gray] (0.6,3.3) node[anchor=west] {$c$};
            \draw [gray] (-0.6,3) node[anchor=south east] {$d$};
            \filldraw [gray] (0,2.65) circle[radius=0.05] node[anchor=north] {$e$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ac \rightarrow de$, $ab \rightarrow cde$, $b \rightarrow e$, $a \rightarrow e$}
    \label{fig:425}
\end{figure}

\subsubsection*{426}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.75,0) circle[radius=2.5] node[anchor=south] {$a$};
            \draw  (2.75,0) circle[radius=2.5] node[anchor=south] {$b$};
            \draw (1,1.2) circle[radius=1.25] node[anchor=west] {$c$};
            \draw (-0.1,0.4) circle[radius=0.75] node[anchor=north] {$d$};
            \filldraw [gray] (0.15,0.75) circle[radius=0.075] node[anchor=south east] {$e$};
            
            %labels
            \draw [gray] (-2.75,0) circle[radius=2.5] node[anchor=south] {$a$};
            \draw [gray] (2.75,0) circle[radius=2.5] node[anchor=south] {$b$};
            \draw [gray] (1,1.2) circle[radius=1.25] node[anchor=west] {$c$};
            \draw [gray] (-0.1,0.4) circle[radius=0.75] node[anchor=north] {$d$};
            \filldraw [gray] (0.15,0.75) circle[radius=0.075] node[anchor=south east] {$e$};
        \end{tikzpicture}
    \caption{$d \to e$, $ac \rightarrow de$, $c \rightarrow e$, $ab \rightarrow cde$}
    \label{fig:426}
\end{figure}

\subsubsection*{427}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-2.0,0) circle[radius=2];%a
            \draw (1.75,0) circle[radius=1];%b
            \filldraw [gray] (0,1.25) circle[radius=0.075] node[anchor=west] {$c$};
            \draw (-1,0) circle[radius=1];%d
            \filldraw [gray] (-0.25,0) circle[radius=0.075] node[anchor=south ] {$e$};
            
            %labels
            \draw [gray] (-2.0,0) node[anchor=south east] {$a$};%a
            \draw [gray] (1.75,0) node[anchor=south] {$b$};%b
            \filldraw [gray] (0,1.25) circle[radius=0.075] node[anchor=west] {$c$};
            \draw [gray] (-1,0) node[anchor=east] {$d$};%d
            \filldraw [gray] (-0.25,0) circle[radius=0.075] node[anchor=south ] {$e$};
        \end{tikzpicture}
    \caption{$d \to e$, $ab \rightarrow cde$, $a \rightarrow de$}
    \label{fig:427}
\end{figure}

\subsubsection*{428}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-3.0,0) circle[radius=3];%a
            \draw (3.0,0) circle[radius=1.5];%b
            \draw (-1.6,1) circle[radius=1.25];%c
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=west] {$d$};
            \draw (0,1) circle[radius=0.5];%e
            
            %labels
             \draw [gray] (-3.0,0) node[anchor=south] {$a$};
            \draw [gray] (3.0,0) node[anchor=south] {$b$};
            \draw [gray] (-1.6,1) node[anchor=south] {$c$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=west] {$d$};
            \draw [gray] (0,1) node[anchor=south ] {$e$};
        \end{tikzpicture}
    \caption{$be \to d$, $cd \rightarrow e$, $ad\rightarrow ce$, $bc\rightarrow de$, $ab \rightarrow cde$, $a \rightarrow c$}
    \label{fig:428}
\end{figure}

\subsubsection*{429}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1.25,2.5) circle[radius=1.5];%a
            \draw (1.5,-0.5) circle[radius=1.5];%b
            \draw (-2.75,0) circle[radius=3];%c
            \filldraw [gray] (0.75,1.25) circle[radius=0.075] node[anchor=west] {$d$};
            \filldraw [gray] (0.4,0.3) circle[radius=0.075] node[anchor=north] {$e$};
            
            %labels
            \draw [gray] (1.25,2.5) node[anchor=south] {$a$};
            \draw [gray] (1.5,-0.5)  node[anchor=north west] {$b$};
            \draw [gray] (-2.75,0)  node[anchor=west] {$c$};
        \end{tikzpicture}
    \caption{$cd \to e$, $bc \rightarrow de$, $ac \rightarrow
 de$, $ab \rightarrow de$, $b \rightarrow e$, $a \rightarrow d$}
    \label{fig:429}
\end{figure}

\subsubsection*{430}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1.75,0) circle[radius=2];%a
            \draw (1.75,0) circle[radius=2];%b
            \draw (0.1,-0.9) circle[radius=1];%c
            \draw (-0.7,1) circle[radius=0.5];%d
            \filldraw [gray] (0.4,0.2) circle[radius=0.075] node[anchor=south ] {$e$};
            
            %label
            \draw [gray] (-1.75,0) node[anchor=south] {$a$};
            \draw [gray] (1.75,0) node[anchor=south] {$b$};
            \draw [gray] (0.1,-0.9)  node[anchor=west] {$c$};
            \draw [gray] (-0.7,1)  node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$cd \to e$, $ac \rightarrow de$, $ab \rightarrow cde$, $b \rightarrow e$, $a \rightarrow d$}
    \label{fig:430}
\end{figure}

\subsubsection*{431}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,1.9) circle[radius=0.075] node[anchor=north] {$e$};
             \draw (3,1.9) circle[radius=0.25];
            \filldraw [gray] (3,2.15) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,2.5) circle[radius=0.5];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2];
            \filldraw [gray] (5,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ac \to d$, $bc \to d$, $ab \to cd$, $d \to e$}
   %\label{fig:431}
\end{figure}

\subsubsection*{432}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (0.7641921397379914cm); %a
            \draw (5.000000, 0.429403) circle (1.1644832605531297cm); %b
            \draw (1.015284, 0.080058) circle (0.43668122270742366cm); %c
            \draw (0.742358, 0.396652) circle (0.4548762736535663cm); %d
            \filldraw [gray] (0.665939, 0.134643) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.844045, 0.572088)node {$a$};
            \draw[gray] (6.085577, 1.425975)node {$b$};
            \draw[gray] (1.465829, 0.550193)node {$c$};
            \draw[gray] (0.803518, 0.636404)node {$d$};
            \draw[gray] (0.436786, 0.353142)node {$e$};
        \end{tikzpicture}
    \caption{$d\to e, c\to e, ab\to cde, a\to e$}
\end{figure}

\subsubsection*{433}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2.75];
            \filldraw [gray] (1,3.75) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,3.05) circle[radius=0.05] node[anchor=south] {$e$};
            \draw (3,2.5) circle[radius=0.5];
            \filldraw [gray] (2.75,2.75) circle[radius=0.001] node[anchor=south east] {$d$};
            \draw (3,3) circle[radius=0.75];
            \filldraw [gray] (3,3.75) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2.75];
            \filldraw [gray] (5,3.75) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ac \to d$, $bc \to d$, $ab \to cd$, $ad \to e$, $bd \to e$, $c \to e$}
   %\label{fig:433}
\end{figure}

\subsubsection*{434}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=0.75]
            %circles
            \draw (0.000000, 0.011261) circle (2.308558558558558cm); %a
            \draw (5.000000, 0.225225) circle (2.3648648648648645cm); %b
            \draw (1.700450, 0.315315) circle (0.9009009009009008cm); %c
            \draw (2.297297, 0.000000) circle (0.8445945945945945cm); %d
            \filldraw [gray] (2.263514, 0.934685) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.332122, 2.620106)node {$a$};
            \draw[gray] (5.028477, 2.907281)node {$b$};
            \draw[gray] (1.450756, 1.471407)node {$c$};
            \draw[gray] (2.408006, -0.526853)node {$d$};
            \draw[gray] (2.204590, 1.256025)node {$e$};
        \end{tikzpicture}
    \caption{$ab\to cde, c\to e, bc\to de, ad\to ce, bd\to e$}
\end{figure}

\subsubsection*{435}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.435000, 0.000000) circle (1.975cm); %a
            \filldraw [gray] (0.000000, 0.000000) circle[radius=0.075]; %b
            \filldraw [gray] (5.000000, 0.000000) circle[radius=0.075]; %c
            \draw (2.245000, 0.000000) circle (0.5cm); %d
            \filldraw [gray] (2.000000, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (2.518172, 2.15899)node {$a$};
            \draw[gray] (-0.047621, 0.283513)node {$b$};
            \draw[gray] (4.972467, 0.237187)node {$c$};
            \draw[gray] (2.25653, 0.741338)node {$d$};
            \draw[gray] (2.252523, -0.024789)node {$e$};
        \end{tikzpicture}
    \caption{$a \to de, d \to e, bc \to e$}
\end{figure}

\subsubsection*{436}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=.5]
            %circles
            \draw (2.442623, 3.311475) circle (3.278688524590164cm); %a
            \draw (0.000000, 0.114754) circle (1.639344262295082cm); %b
            \draw (5.000000, 0.000000) circle (1.639344262295082cm); %c
            \draw (2.442623, 0.590164) circle (0.7377049180327869cm); %d
            \filldraw [gray] (2.442623, 1.016393) circle[radius=0.075]; %e

            %labels
            \draw[gray] (2.311961, 7.174041)node {$a$};
            \draw[gray] (-0.105045, 2.275287)node {$b$};
            \draw[gray] (4.944772, 2.253706)node {$c$};
            \draw[gray] (2.268800, 1.908420)node {$d$};
            \draw[gray] (2.45, .7)node {$e$};
        \end{tikzpicture}
    \caption{$a\to e, bc\to de, ab\to de, ac\to de, d\to e  $}
\end{figure}

\subsubsection*{437}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=0.5]
            %circles
            \draw (0.879121, 5.000000) circle (1.991758241758242cm); %a
            \draw (0.000000, 0.000000) circle (2.7472527472527477cm); %b
            \draw (1.758242, 3.214286) circle (1.0302197802197803cm); %c
            \draw (0.782967, 3.791209) circle (0.892857142857143cm); %d
            \filldraw [gray] (0.590659, 3.214286) circle[radius=0.075]; %e

            %labels
            \draw[gray] (1.249291, 7.313715)node {$a$};
            \draw[gray] (-0.95, 3.1)node {$b$};
            \draw[gray] (1.919383, 4.633346)node {$c$};
            \draw[gray] (0.836926, 5.062892)node {$d$};
            \draw[gray] (0.527653, 3.619616)node {$e$};
        \end{tikzpicture}
    \caption{$a\to e, bc\to e, ac\to de, ab\to cde, d\to e$}
\end{figure}

\subsubsection*{438}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.75,0) circle [radius=.5];
            \filldraw [gray] (2.75,.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2.75,0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2.5,0.1) circle[radius=0.075] node[anchor=north] {$e$};
                \filldraw [gray] (4,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$c\to de, ab\to cde, ad\to e$}
    \end{figure}

\subsubsection*{439}
        \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (2.5,0) circle[radius=0.075] node[anchor=north] {$e$}; 
             \filldraw[gray] (1.75,0.5) circle[radius=0.075] node[anchor=north] {$d$};
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (2,0) circle[radius=1];
             \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,0) circle [radius=1];
             \filldraw [gray] (3,1) circle[radius=0.001] node[anchor=south] {$b$};
             \end{tikzpicture}
        \caption{$a\to de$, $b\to e$, $bc\to d$}
       %\label{figure 439}
    \end{figure}
    
\subsubsection*{440}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
            %circles
            \draw (0.580762, 0.725953) circle (2.540834845735027cm); %a
            \draw (5.000000, 0.716878) circle (3.4029038112522687cm); %b
            \filldraw [gray] (1.624319, 3.248639) circle[radius=0.075]; %c
            \filldraw [gray] (0.000000, 0.063521) circle[radius=0.075]; %d
            \filldraw [gray] (2.404719, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.847002, 3.181190)node {$a$};
            \draw[gray] (5.269434, 4.325423)node {$b$};
            \draw[gray] (1.55222, 3.5317657)node {$c$};
            \draw[gray] (-0.05, 0.35)node {$d$};
            \draw[gray] (2.35, 0.3)node {$e$};
        \end{tikzpicture}
        \caption{$ab\to cde, b\to e, a\to de$}
    \end{figure}
    
\subsubsection*{441}
%\includegraphics[width=4in]{441.png}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=.75]
            %circles
            \draw (0.000000, 0.000000) circle (3.0cm); %a
            \draw (5.000000, 0.000000) circle (3.0cm); %b
            \draw (2.500000, 2.500000) circle (0.25cm); %c
            \draw (2.5, 1.325000) circle (0.25cm); %d
            \filldraw [gray] (2.500000, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.093158, 3.375597)node {$a$};
            \draw[gray] (4.917022, 3.424083)node {$b$};
            \draw[gray] (2.428093, 3.165493)node {$c$};
            \draw[gray] (2.851331, 1.662439)node {$d$};
            \draw[gray] (2.5, 0.3)node {$e$};
        \end{tikzpicture}

    \caption{$ bc\to de, ac\to de, ab\to cde, b\to e, a\to e$}
\end{figure}
    
\subsubsection*{442}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 2.554241) circle (3.155818540433925cm); %a
            \draw (5.000000, 2.544379) circle (3.155818540433925cm); %b
            \filldraw [gray] (2.080868, 0.039448) circle[radius=0.075]; %c
            \filldraw [gray] (2.889546, 0.000000) circle[radius=0.075]; %d
            \filldraw [gray] (2.416174, 3.471400) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-3.127761, 4.253072)node {$a$};
            \draw[gray] (6.930877, 5.366246)node {$b$};
            \draw[gray] (1.942560, -0.29542)node {$c$};
            \draw[gray] (3.050539, -0.25943)node {$d$};
            \draw[gray] (2.455361, 3.835076)node {$e$};
        \end{tikzpicture}
    \caption{$a\to e,b\to e,ab\to cde,ad\to ce,bc\to de$}
\end{figure}

\subsubsection*{443}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2.75];
            \filldraw [gray] (1,3.75) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3.2,2.9) circle[radius=0.25];%e
            \draw (3,2.5) circle[radius=0.5]; %d
            \draw (3,3) circle[radius=0.75];
            \filldraw [gray] (3,3.75) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2.75];
            \filldraw [gray] (5,3.75) circle[radius=0.001] node[anchor=south] {$b$};
            
            %labels
            \filldraw [gray] (2.95, 3.3) circle[radius=0.001] node[anchor=west] {$e$};
            \filldraw [gray] (3, 1.55) circle[radius=0.001] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$ac \to d$, $ae \to d$, $bc \to d$, $ab \to cd$, $bd \to e$, $c \to e$}
   %\label{fig:443}
\end{figure}

\subsubsection*{444}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.406250) circle (1.65625cm); %a
            \draw (5.000000, 0.406250) circle (1.65625cm); %b
            \draw (1.543750, 0.350000) circle (1.28125cm); %c
            \draw (0.637500, 0.925000) circle (0.96875cm); %d
            \filldraw [gray] (1.400000, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.836241, 1.533376)node {$a$};
            \draw[gray] (3.977084, 1.189606)node {$b$};
            \draw[gray] (2.472554, 0.000731)node {$c$};
            \draw[gray] (0.152367, 1.604995)node {$d$};
            \draw[gray] (1.156918, -0.115055)node {$e$};
        \end{tikzpicture}
    \caption{$bd \to e$, $ac \to de$, $c \to e$, $ab \to cde$, $a \to e$}
\end{figure}

\subsubsection*{445}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3,2.5) circle[radius=0.25];
            \filldraw [gray] (3,2.67) circle[radius=0.001] node[anchor=south] {$e$};
            \filldraw [gray] (3,1.9) circle[radius=0.075] node[anchor=north] {$d$};
            \draw (3,2.5) circle[radius=0.5];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2];
            \filldraw [gray] (5,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ac \to d$, $bc \to d$, $ab \to cd$, $c \to e$, $ae \to d$, $be \to d$}
   %\label{fig:445}
\end{figure}

\subsubsection*{446}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (-0.500000, 1) circle (1 cm); %a
            \draw (1.000000, 1.0) circle (1 cm); %b
            \draw (0.250, 1.440000) circle (0.45cm); %c
            \filldraw [gray] (-0.07, 1.000) circle [radius=0.055cm]; %d
            \filldraw [gray] (0.5600000, 1.000000) circle[radius=0.055]; %e

            %labels
            \draw[gray] (-0.42, 2.15)node {$a$};
            \draw[gray] (1.07, 2.17)node {$b$};
            \draw[gray] (0.2, 2.05)node {$c$};
            \draw[gray] (-0.25, 0.8804995)node {$d$};
            \draw[gray] (0.62, 0.86)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to de$, $ac\to de$, $ab\to cde$, $b\to e$, $a\to d$}
\end{figure}

\subsubsection*{447}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=east] {$e$};
            \filldraw [gray] (2.5,2) circle[radius=0.075] node[anchor=east] {$d$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to de$, $c \to e$, $ab \to ce$}
    \label{fig:447}
\end{figure}

\subsubsection*{448}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2.75];
            \filldraw [gray] (1,3.75) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (3.2,3) circle[radius=0.05] node[anchor=west] {$e$};
            \draw (3,2.5) circle[radius=0.5];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,3) circle[radius=0.75];
            \filldraw [gray] (3,3.75) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2.75];
            \filldraw [gray] (5,3.75) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$ac \to d$, $bc \to d$, $ab \to cd$, $a \to e$, $c \to e$}
   %\label{fig:448}
\end{figure}

\subsubsection*{449}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.083758) circle (1.0014566642388931cm); %a
            \draw (5.000000, 0.065550) circle (1.1653313911143484cm); %b
            \draw (1.059723, 0.000000) circle (0.6190823015294975cm); %c
            \draw (2.898762, 0.058267) circle (0.7647487254187911cm); %d
            \filldraw [gray] (0.735615, 0.040058) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.524576, 1.391905)node {$a$};
            \draw[gray] (5.106687, 1.612346)node {$b$};
            \draw[gray] (1.319112, 0.951024)node {$c$};
            \draw[gray] (2.982439, 1.091304)node {$d$};
            \draw[gray] (0.657789, -0.241361)node {$e$};
        \end{tikzpicture}
    \caption{$a\to e,c\to e,ab\to cde,ad\to ce,bc\to de$}
\end{figure}

\subsubsection*{450}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \filldraw [gray] (1,0.5) circle[radius=0.075] node[anchor=south] {$c$};
          \filldraw [gray] (1,-0.5) circle[radius=0.075] node[anchor=south] {$d$};
          \draw (2,0) circle [radius=0.5];
           \filldraw [gray] (2,0.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2.25,0) circle[radius=0.075] node[anchor=south] {$e$};
       \end{tikzpicture}
        \caption{$ab\to cde, b\to e, a\to cd$}
    \end{figure}

\subsubsection*{451}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3,0) circle [radius=0.5];
         \filldraw [gray] (3,0.5) circle[radius=0.001] node[anchor=south] {$c$};
          \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$d$};
         \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$e$};
         \filldraw [gray] (4.5,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$a\to d$, $bd\to e$, $ab\to c$, $c\to e$}
        \label{fig:451}
    \end{figure}

\subsubsection*{452}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.181509) circle (0.8933635847986385cm); %a
            \draw (5.000000, 0.300624) circle (0.9075439591605218cm); %b
            \draw (1.738514, 0.138968) circle (0.43959160521837776cm); %c
            \draw (4.461146, 0.428247) circle (0.4537719795802609cm); %d
            \filldraw [gray] (4.214407, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.180500, 1.271298)node {$a$};
            \draw[gray] (4.947107, 1.433402)node {$b$};
            \draw[gray] (1.705026, 0.819113)node {$c$};
            \draw[gray] (4.025673, 1.006812)node {$d$};
            \draw[gray] (4.36032, -0.167)node {$e$};
        \end{tikzpicture}
    \caption{$ ae\to c,cd\to e,ad\to ce,bc\to de,ab\to cde,b\to e$}
\end{figure}

\subsubsection*{453}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.431034, 0.064655) circle (1.670258620689655cm); %a
            \draw (0.000000, 1.476293) circle (1.5894396551724137cm); %b
            \draw (5.000000, 0.032328) circle (1.8318965517241377cm); %c
            \draw (1.497845, 0.000000) circle (0.37715517241379304cm); %d
            \filldraw [gray] (1.724138, 0.404095) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0.315580, -1.8)node {$a$};
            \draw[gray] (-0.267928, 3.3)node {$b$};
            \draw[gray] (4.918813, 2.1)node {$c$};
            \draw[gray] (0.931506, -0.132105)node {$d$};
            \draw[gray] (1.758143, 0.7)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bd\to e,bc\to de,a\to de$}
\end{figure}

\subsubsection*{454}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.601719) circle
 (1.4804202483285578cm); %a
            \draw (5.000000, 0.673352) circle (1.5281757402101241cm); %b
            \draw (1.045845, 0.974212) circle (0.6446991404011461cm); %c
            \draw (0.888252, 0.000000) circle (0.3581661891117478cm); %d
            \filldraw [gray] (1.332378, 0.310411) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.216826, 2.3)node {$a$};
            \draw[gray] (4.911954, 2.4)node {$b$};
            \draw[gray] (1.449668, 1.7)node {$c$};
            \draw[gray] (0.300362, 0.124306)node {$d$};
            \draw[gray] (1.7, 0.425999)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bd\to e,bc\to e,ab\to cde,a\to de$}
\end{figure}

\subsubsection*{455}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.268987) circle (2.4525316455696204cm); %a
            \draw (5.000000, 0.268987) circle (2.5316455696202533cm); %b
            \draw (2.381329, 1.479430) circle (1.0680379746835444cm); %c
            \draw (2.428797, 0.000000) circle (0.23734177215189872cm); %d
            \filldraw [gray] (2.373418, 0.340190) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.335601, 3)node {$a$};
            \draw[gray] (4.805181, 3)node {$b$};
            \draw[gray] (2.258590, 2.8)node {$c$};
            \draw[gray] (2.05, 0.1)node {$d$};
            \draw[gray] (2.591789, 0.3)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bd\to e,bc\to de,ac\to de,ab\to cde,a\to e$}
\end{figure}


\subsubsection*{456}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.095238) circle (2.5cm); %a
            \draw (5.000000, 0.523810) circle (2.5396825396825395cm); %b
            \draw (1.904762, 0.968254) circle (0.5158730158730158cm); %c
            \draw (2.785714, 0.000000) circle (0.5555555555555555cm); %d
            \filldraw [gray] (2.388889, 0.492063) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.957429, 2.8)node {$a$};
            \draw[gray] (4.533930, 3.3)node {$b$};
            \draw[gray] (1.2, 1.235077)node {$c$};
            \draw[gray] (2, -0.078074)node {$d$};
            \draw[gray] (2.67, .7)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bd\to e,ad\to ce,bc\to de,ab\to cde,a\to e$}
\end{figure}
    
\subsubsection*{457}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 1.000000) circle (2.0cm); %a
            \draw (0.000000, 0.000000) circle (1.4cm); %b
            \draw (3.655000, 1.585000) circle (0.8cm); %c
            \draw (3.210000, 0.720000) circle (0.1cm); %d
            \draw (3.1000, 1.8) circle (0.1cm); %e

            %labels
            \draw[gray] (5, 3.2)node {$a$};
            \draw[gray] (0, 1.6)node {$b$};
            \draw[gray] (3.4, 2.58)node {$c$};
            \draw[gray] (3.21, 0.45)node {$d$};
            \draw[gray] (3.1, 2.01)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to de, ac\to de,c\to e, ab\to cde ,a\to d$}
\end{figure}
\subsubsection*{458}
      \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \draw (1,0) circle[radius=1];
                \filldraw[gray] (1,1) circle [radius=.001]node[anchor=south]{$a$};
            %\draw (1,0) circle[radius=.35];
            \filldraw[gray] (1,0) circle [radius=0.075]node[anchor=north]{$d$};
            %\draw (-1,0) circle[radius=.75];
              \filldraw[gray] (-1,0.0) circle [radius=0.075]node[anchor=south]{$b$};
                \filldraw[gray] (3,0) circle [radius=0.075]node[anchor=north]{$c$};
                %\draw (1.5,0) circle[radius=.35];
                 \filldraw[gray] (1.5,0) circle [radius=0.075]node[anchor=north]{$e$};
             \end{tikzpicture}
        \caption{$be\to d, cd\to e, bc\to de, a\to de $}
\end{figure}    

\subsubsection*{459}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.742574) circle (2.0862800565770865cm); %a
            \draw (5.000000, 1.018388) circle (2.263083451202263cm); %b
            \draw (0.827440, 0.000000) circle (1.272984441301273cm); %c
            \filldraw [gray] (1.739745, 1.697313) circle[radius=0.075]; %d
            \filldraw [gray] (1.548798, 1.265912) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.193624, 3.2)node {$a$};
            \draw[gray] (4.827317, 3.6)node {$b$};
            \draw[gray] (-0.448926, 1)node {$c$};
            \draw[gray] (1.4, 1.8)node {$d$};
            \draw[gray] (1.3, 1.4)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bc\to de,ab\to cde,a\to de$}
\end{figure}

\subsubsection*{460}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.598039) circle (1.887254901960784cm); %a
            \draw (5.000000, 0.509804) circle (1.568627450980392cm); %b
            \draw (0.965686, 0.000000) circle (0.5392156862745098cm); %c
            \filldraw [gray] (1.411765, 0.975490) circle[radius=0.075]; %d
            \filldraw [gray] (1.338235, 0.578431) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.178774, 2.8)node {$a$};
            \draw[gray] (4.938302, 2.4)node {$b$};
            \draw[gray] (0.17, 0.209056)node {$c$};
            \draw[gray] (1.369621, 1.3)node {$d$};
            \draw[gray] (1.118928, 0.75)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,bc\to e,a\to cde$}
\end{figure}

\subsubsection*{461}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.0485651214128033cm); %a
            \draw (5.000000, 0.143488) circle (1.177336276674025cm); %b
            \draw (0.375276, 0.088300) circle (0.2391464311994113cm); %c
            \draw (2.939662, 0.496689) circle (0.3679175864606328cm); %d
            \filldraw [gray] (0.816777, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.046888, 1.258897)node {$a$};
            \draw[gray] (4.911622, 1.568804)node {$b$};
            \draw[gray] (0.25, 0.528402)node {$c$};
            \draw[gray] (2.95, 1.081807)node {$d$};
            \draw[gray] (0.9, -0.19)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bc\to de,ab\to cde,a\to ce$}
\end{figure}

\subsubsection*{462}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.763657) circle (2.0903010033444818cm); %a
            \draw (5.000000, 0.434783) circle (2.759197324414716cm); %b
            \draw (1.811594, 0.000000) circle (0.8361204013377926cm); %c
            \filldraw [gray] (1.967670, 1.148272) circle[radius=0.045]; %d
            \filldraw [gray] (2.157191, 0.830546) circle[radius=0.045]; %e

            %labels
            \draw[gray] (-0.446728, 0.879487)node {$a$};
            \draw[gray] (4.785586, 0.352663)node {$b$};
            \draw[gray] (2.016218, -0.42454)node {$c$};
            \draw[gray] (1.768325, 1.190791)node {$d$};
            \draw[gray] (2.167656, 1.01620)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,bd \to e, bc\to de, ac\to de, ab\to cde, a\to d$}
\end{figure}

\subsubsection*{463}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0, 0) circle (1.55cm); %a
            \draw (3.0, 0.5) circle (0.7cm); %b
            \draw (3.0, -0.5) circle (0.7cm); %c
            \draw (2.5, 0) circle (0.55cm); %d
            \filldraw [gray] (2.92, 0) circle (0.075cm); %e

            %labels
            \draw[gray] (0, 1.75)node {$a$};
            \draw[gray] (3, 1.45)node {$b$};
            \draw[gray] (3, -1.37)node {$c$};
            \draw[gray] (2.0, 0.6)node {$d$};
            \draw[gray] (2.7, 0)node {$e$};
        \end{tikzpicture}
    \caption{$ d\to e$, $ac\to de$, $c\to e$ , $ab\to de$, $b\to e$}
\end{figure}

\subsubsection*{464}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 5.000000) circle (2.8350515463917527cm); %a
            \draw (3.226804, 0.000000) circle (3.298969072164949cm); %b
            \draw (3.010309, 4.309278) circle (0.6701030927835052cm); %c
            \filldraw [gray] (1.907216, 3.268041) circle[radius=0.075]; %d
            \draw (2.494845, 3.793814) circle (0.30927835051546393cm); %e

            %labels
            \draw[gray] (-1.863512, 7.5)node {$a$};
            \draw[gray] (6.603174, -0.988842)node {$b$};
            \draw[gray] (3.7, 4.8)node {$c$};
            \draw[gray] (1.7, 3.4)node {$d$};
            \draw[gray] (2, 4)node {$e$};
        \end{tikzpicture}
    \caption{$ be\to d,cd\to e,bc\to de,ac\to de,ab\to cde,a\to d$}
\end{figure}

\subsubsection*{465}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.058556) circle (0.992192582953806cm); %a
            \draw (5.000000, 0.087833) circle (1.0409889394925178cm); %b
            \filldraw [gray] (2.351984, 0.000000) circle[radius=0.075]; %c
            \draw (3.402733, 0.074821) circle (0.32530904359141183cm); %d
            \draw (3.353936, 0.182173) circle (0.14638906961613532cm); %e

            %labels
            \draw[gray] (-0.031455, 1.308830)node {$a$};
            \draw[gray] (4.988919, 1.416479)node {$b$};
            \draw[gray] (2.317258, 0.29)node {$c$};
            \draw[gray] (3.383965, -0.37)node {$d$};
            \draw[gray] (3.442683, -0.1)node {$e$};
        \end{tikzpicture}
    \caption{$ ae\to c,ad\to ce,d\to e,bc\to de,ab\to cde$}
\end{figure}

\subsubsection*{466}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.305149) circle (0.778766687857597cm); %a
            \draw (5.000000, 0.352829) circle (1.0171646535282899cm);
 %b
            \draw (4.701208, 0.553083) circle (0.778766687857597cm); %c
            \draw (3.960585, 0.063573) circle (0.22250476795931337cm); %d
            \filldraw [gray] (4.109981, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.107445, 1.354556)node {$a$};
            \draw[gray] (4.960591, 1.660550)node {$b$};
            \draw[gray] (3.889610, 1.115497)node {$c$};
            \draw[gray] (3.583615, 0.092328)node {$d$};
            \draw[gray] (4.3, 0.030577)node {$e$};
        \end{tikzpicture}
    \caption{$ d\to e,ac\to de,ab\to cde,b\to e$}
\end{figure}
    
\subsubsection*{467}
          \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$b$};
          \draw (5,2) circle [radius=2];
           \filldraw [gray] (5,4) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3.5,2.5) circle [radius=.5];
           \filldraw [gray] (3.5,3) circle[radius=0.001] node[anchor=south] {$c$};
         \draw (3.4,1.95) circle [radius=.2];
           \filldraw [gray] (3.4,2.15) circle[radius=0.001] node[anchor=south] {$d$};
        \filldraw [gray] (3.1,1.9) circle[radius=0.075] node[anchor=north] {$e$};
       \end{tikzpicture}
        \caption{$bd\to e, bc \to de, ab\to cde, a\to de$}
    
    \end{figure}

\subsubsection*{468}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.4018691588785046cm); %a
            \draw (5.000000, 0.035047) circle (1.2461059190031154cm); %b
            \filldraw [gray] (0.268692, 0.031153) circle[radius=0.075]; %c
            \filldraw [gray] (0.245327, 0.404984) circle[radius=0.075]; %d
            \filldraw [gray] (1.288941, 0.171340) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.129946, 1.694612)node {$a$};
            \draw[gray] (4.977621, 1.589181)node {$b$};
            \draw[gray] (0.233207, -0.2)node {$c$};
            \draw[gray] (0.209777, 0.757444)node {$d$};
            \draw[gray] (1, 0.288860)node {$e$};
        \end{tikzpicture}
    \caption{$ bd\to e,bc\to e,a\to cde$}
\end{figure}

\subsubsection*{469}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (4.854369, 0.970874) circle (1.9417475728155338cm); %a
            \draw (0.000000, 0.000000) circle (1.3592233009708736cm); %b
            \draw (3.548544, 1.538835) circle (0.7766990291262136cm); %c
            \draw (3.087379, 0.728155) circle (0.0970873786407767cm); %d
            \draw (5.000000, 2.126214) circle (0.6796116504854368cm); %e

            %labels
            \draw[gray] (4.85, 0.97)node {$a$};
            \draw[gray] (0, 0)node {$b$};
            \draw[gray] (3.5, 1.5)node {$d$};
            \draw[gray] (3.08, 0.5)node {$e$};
            \draw[gray] (5, 2.13)node {$c$};
        \end{tikzpicture}
    \caption{$bd\to e, bc\to de, ab\to cde, a\to ce$}
\end{figure}    
    
\subsubsection*{470}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,0) circle[radius=1];
            \filldraw [gray] (2,-0.75) node {$d$};
            \draw (1,0) circle[radius=1.5];
            \filldraw [gray] (-0.5,0) circle[radius=0.001] node[anchor=east] {$a$};
            \draw (3,0) circle[radius=1.5];
            \filldraw [gray] (4.5,0) circle[radius=0.001] node[anchor=west] {$b$};
            \draw (2,2) circle[radius=1.5];
            \filldraw [gray] (2,3.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2, 0.65) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to e$, $b \to e$, $c \to e$, $d \to e$, $ab \to de$}
    %\label{fig:470}
\end{figure}

\subsubsection*{471}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.080697) circle (0.9199483537766303cm); %a
            \draw (5.000000, 0.167850) circle (1.0329244673983218cm); %b
            \filldraw [gray] (0.329245, 0.003228) circle[radius=0.075]; %c
            \filldraw [gray] (2.114267, 0.000000) circle[radius=0.075]; %d
            \filldraw [gray] (0.803744, 0.029051) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.118418, 1.204814)node {$a$};
            \draw[gray] (4.940747, 1.428155)node {$b$};
            \draw[gray] (0.270002, 0.272607)node {$c$};
            \draw[gray] (2.066442, 0.292028)node {$d$};
            \draw[gray] (0.755526, 0.292028)node {$e$};
        \end{tikzpicture}
    \caption{$be\to d,bc\to de,ab\to cde,a\to ce$}
\end{figure}

\subsubsection*{472}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.039683) circle (1.4991181657848325cm); %a
            \draw (5.000000, 0.000000) circle (1.4109347442680777cm); %b
            \filldraw [gray] (0.436508, 0.194004) circle[radius=0.075]; %c
            \filldraw [gray] (1.256614, 0.035273) circle[radius=0.075]; %d
            \filldraw [gray] (1.256614, 0.286596) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.094188, 1.826908)node {$a$};
            \draw[gray] (4.919662, 1.707530)node {$b$};
            \draw[gray] (0.197623, 0.36)node {$c$};
            \draw[gray] (1, -0.1)node {$d$};
            \draw[gray] (1, 0.45)node {$e$};
        \end{tikzpicture}
    \caption{$ bc\to de,a\to cde$}
\end{figure}

\subsubsection*{473}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2,0) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (1,0) circle[radius=0.075] node[anchor=south west] {$c$};
            \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south east] {$b$};
            \filldraw [gray] (2,2) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (2,1) circle[radius=2];
            \filldraw [gray] (2,3) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$bc \to e, a \to bcde$}
    %\label{fig:473}
\end{figure}

\subsubsection*{474}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.662839) circle (1.5657620041753655cm); %a
            \draw (5.000000, 1.116910) circle (1.6701461377870566cm); %b
            \draw (4.050104, 0.114823) circle (0.5741127348643007cm); %c
            \draw (3.752610, 0.000000) circle (0.31315240083507306cm); %d
            \filldraw [gray] (3.616910, 0.360125) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.213274, 2.5)node {$a$};
            \draw[gray] (4.889548, 3)node {$b$};
            \draw[gray] (4.654033, 0.627371)node {$c$};
            \draw[gray] (3.272346, 0)node {$d$};
            \draw[gray] (3.77, 0.43)node {$e$};
        \end{tikzpicture}
    \caption{$ad\to e,ac\to de,c\to e,ab\to cde,b\to e$}
\end{figure}

\subsubsection*{475}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 2.885463) circle (2.6982378854625546cm); %a
            \draw (4.966960, 3.942731) circle (2.918502202643171cm); %b
            \draw (5.000000, 0.000000) circle (2.863436123348017cm); %c
            \draw (2.389868, 2.577093) circle (0.991189427312775cm); %d
            \filldraw [gray] (2.389868, 3.204846) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.391255, 5.5)node {$a$};
            \draw[gray] (4.804273, 7.2)node {$b$};
            \draw[gray] (5.268110, -3.1)node {$c$};
            \draw[gray] (3.45, 3.2)node {$d$};
            \draw[gray] (2.5, 3)node {$e$};
        \end{tikzpicture}
    \caption{$ d\to e,ac\to de,ab\to de,b\to e,a\to e$}
\end{figure}

\subsubsection*{476}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 1.000000) circle (2.0cm); %a
            \draw (0.000000, 0.000000) circle (1.4cm); %b
            \draw (3.655000, 1.585000) circle (0.8cm); %c
            \filldraw[gray] (3.280000, 0.655000)circle [radius=0.075cm]node[anchor=north]{$e$}; %d
            \filldraw [gray] (0.440000, 1.125000) circle  [radius=0.075cm]node [anchor=north]{$c$}; %e

            %labels
            \draw[gray] (5.000000, 3.200000)node {$b$};
            \draw[gray] (0.000000, 1.600000)node {$a$};
            \draw[gray] (3.6000, 2.585000)node {$d$};
            
        \end{tikzpicture}
    \caption{$ad\to ce, bc\to de, ab\to cde, b\to e, a\to c$}
\end{figure}

\subsubsection*{477}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1.2,1) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.2,0) circle[radius=1];
            \filldraw [gray] (2.8,1) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.8,0) circle[radius=1];
            \filldraw [gray] (2,2.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,2) circle[radius=0.5];
            \filldraw [gray] (2,0.8) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2,-0.3) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$b \to e$, $c\to e$, $ab\to de$, $ac\to de$, $bc\to de$, $ae\to d$}
   %\label{fig:477}
\end{figure}

\subsubsection*{478}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.3745704467353952cm); %a
            \draw (5.000000, 0.115979) circle (1.3745704467353952cm); %b
            \draw (3.668385, 0.567010) circle (0.3436426116838488cm); %c
            \filldraw [gray] (3.234536, 0.304983) circle[radius=0.075]; %d
            \filldraw [gray] (3.835911, 0.476804) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.130527, 1.6)node {$a$};
            \draw[gray] (4.960856,
 1.779930)node {$b$};
            \draw[gray] (3.45, 1)node {$c$};
            \draw[gray] (2.944978, 0.410166)node {$d$};
            \draw[gray] (3.85, 0.65)node {$e$};
        \end{tikzpicture}
    \caption{$ ae\to d,ac\to de,c\to e,ab\to cde,b\to e$}
\end{figure}

\subsubsection*{479}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$e$};
          \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$c$};
        \draw (4.5,0) circle [radius=0.5];
         \filldraw [gray] (4.5,0.5) circle[radius=0.001] node[anchor=south] {$b$};
         \filldraw [gray] (4.5,0.25) circle[radius=0.075] node[anchor=north] {$d$};
       \end{tikzpicture}
        \caption{$a\to c$, $bc\to e$, $ab\to e$, $b\to d$, $ad\to e$}
        \label{fig:479}
    \end{figure}
    
\subsubsection*{480}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=north] {$a$};
        \draw (2.5,0) circle [radius=1];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=north] {$b$};
        \draw (2.5,0.125) circle [radius=1];
            \filldraw [gray] (3.5,0.125) circle[radius=0.001] node[anchor=west] {$c$};
         \filldraw [gray] (1.75,0) circle[radius=0.05] node[anchor=north] {$e$};
        \filldraw [gray] (1.75,-.8) circle[radius=0.05] node[anchor=north] {$d$};
       \end{tikzpicture}
        \caption{$a\to e, b\to e,  c\to e, ab\to de, ac\to de$}
        %\label{fig:463}
    \end{figure}
    
\subsubsection*{481}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=.5]
            %circles
            \draw (0.000000, 0.000000) circle (2.685512367491166cm); %a
            \draw (1.961131, 5.000000) circle (3.5335689045936394cm); %b
            \draw (1.766784, 1.643110) circle (0.8480565371024734cm); %c
            \filldraw[gray] (3.162544, 1.007067) circle (0.0706713780918728cm); %d
            \filldraw[gray] (1.378092, 1.872792) circle (0.07cm); %e

            %labels
            \draw[gray] (-0.046849, 3.081371)node {$a$};
            \draw[gray] (1.862099, 9.014589)node {$b$};
            \draw[gray] (1.746015, 2.823405)node {$c$};
            \draw[gray] (3.319607, 0.817355)node {$d$};
            \draw[gray] (1.620371, 1.73)node {$e$};
        \end{tikzpicture}
    \caption{$ab \to cd,  a \to e, b\to e, c\to e$}
\end{figure}
\subsubsection*{482}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 2.396617) circle (2.5845864661654137cm); %a
            \draw (4.351504, 5.000000) circle (2.725563909774436cm); %b
            \draw (4.426692, 0.000000) circle (2.819548872180451cm); %c
            \filldraw [gray] (1.879699, 2.528195) circle[radius=0.075]; %d
            \filldraw [gray] (4.313910, 2.537594) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.3, 4.9)node {$a$};
            \draw[gray] (6.692088, 7.264021)node {$b$};
            \draw[gray] (7.5, -0.179166)node {$c$};
            \draw[gray] (1.7, 2.924354)node {$d$};
            \draw[gray] (4.561706, 2.5)node {$e$};
        \end{tikzpicture}
    \caption{$ bc\to de,ac\to de,c\to e,ab\to de,b\to e,a\to d$}
\end{figure}

\subsubsection*{483}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3.75,0) circle [radius=0.5];
         \filldraw [gray] (3.75,0.5) circle[radius=0.001] node[anchor=south] {$c$};
          \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$d$};
        \draw (4.5,0) circle [radius=0.5];
         \filldraw [gray] (4.5,0.5) circle[radius=0.001] node[anchor=south] {$b$};
         \filldraw [gray] (4.1,0) circle[radius=0.075];%e
         \draw [gray] (3.87, 0)node{$e$};
       \end{tikzpicture}
        \caption{$a\to d$, $b\to e$, $c\to e$, $ab\to c$}
        \label{fig:483}
    \end{figure}
    
\subsubsection*{484}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 2.728972) circle (2.710280373831776cm); %a
            \draw (2.560748, 0.000000) circle (2.196261682242991cm); %b
            \draw (5.000000, 3.990654) circle (2.196261682242991cm); %c
            \draw (1.822430, 1.738318) circle (0.5607476635514019cm); %d
            \filldraw [gray] (2.504673, 2.046729) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.648630, 5.57)node {$a$};
            \draw[gray] (2.472140, -2.4)node {$b$};
            \draw[gray] (6.633167, 5.8)node {$c$};
            \draw[gray] (1.403769, 2.55)node {$d$};
            \draw[gray] (2.781406, 2)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,bc\to de,b\to e,a\to de$}
\end{figure}
    
\subsubsection*{485}
    \begin{figure}[H]
        \centering
        \begin{tikzpicture}
        
            \draw (3, 0) circle[radius = 3];
            \filldraw [gray] (3,3) circle[radius=0.001]node[anchor=south] {$b$};
          
            \draw (7, 0) circle[radius = 3];
            \filldraw[gray] (7, 3) circle[radius = 0.001]node[anchor = south] {$a$};
            
            \filldraw[gray] (5, -2.75) circle[radius = 0.075]node[anchor = north] {$c$};
            
            \filldraw[gray] (5.5, 0) circle[radius = 0.075]node[anchor = north] {$e$};
            
            \filldraw[gray] (5.9, 2.2) circle[radius = 0.075]node[anchor = north] {$d$};
            
        \end{tikzpicture}
        \caption{$a \to e, ab \to cde, b \to e, cd \to e.$}
        %\label{fig:485}
    \end{figure}

\subsubsection*{486}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.619048) circle (2.671957671957672cm); %a
            \draw (5.000000, 0.661376) circle (2.6190476190476195cm); %b
            \draw (2.529101, 0.000000) circle (1.1111111111111114cm); %c
            \draw (2.523810, 1.492063) circle (0.15873015873015875cm); %d
            \filldraw [gray] (2.539683, 1.227513) circle[radius=0.035]; %e

            %labels
            \draw[gray] (-0.051778, 0.540605)node {$a$};
            \draw[gray] (5.050172, 0.515223)node {$b$};
            \draw[gray] (2.529, -0.658332)node {$c$};
            \draw[gray] (2.727643, 1.847821)node {$d$};
            \draw[gray] (2.258060, 1.352856)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,b \to e, bc\to de, ac\to de, ab\to cde, a\to e$}
\end{figure}

\subsubsection*{487}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.592334) circle (2.6132404181184667cm); %a
            \draw (5.000000, 0.670732) circle (2.6132404181184667cm); %b
            \draw (1.855401, 1.350174) circle (0.827526132404181cm); %c
            \draw (3.275261, 0.000000) circle (0.8710801393728222cm); %d
            \filldraw [gray] (2.482578, 0.609756) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.422573, 3.35)node {$a$};
            \draw[gray] (5.106637, 3.5)node {$b$};
            \draw[gray] (1, 1.947328)node {$c$};
            \draw[gray] (4.3, 0.39)node {$d$};
            \draw[gray] (2.25, 0.5)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,ad\to ce,bc\to de,ab\to cde,b\to e,a\to e$}
\end{figure}    

\subsubsection*{488}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,2.1) circle[radius=0.075] node[anchor=north] {$e$};
             \draw (3,2) circle[radius=0.25];
            \filldraw [gray] (3,2.25) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,2.5) circle[radius=0.5];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2];
            \filldraw [gray] (5,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ac \to d$, $bc \to d$, $ab \to cd$, $c \to e$, $d \to e$}
   %\label{fig:488}
\end{figure}

\subsubsection*{489}

\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 0.010000) circle (2.0cm); %a
            \draw (0.000000, 0.010000) circle (1.9cm); %b
            \draw (3.000000, 0.010000) circle (0.7cm); %c
            \draw (2.000000, 0.010000) circle (0.55cm); %d
            \filldraw [gray] (2.430000, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (4.940868, 2.251750)node {$a$};
            \draw[gray] (-0.050185, 2.143249)node {$b$};
            \draw[gray] (2.890196, 0.906336)node {$c$};
            \draw[gray] (1.913686, 0.776135)node {$d$};
            \draw[gray] (2.41091, 0.18329)node {$e$};
        \end{tikzpicture}
    \caption{$ ad\to ce, d\to e, bc\to de, c\to e, ab\to cde$}
\end{figure}


\subsubsection*{490}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 3.391867) circle (2.5878003696857665cm); %a
            \draw (4.306839, 5.000000) circle (2.5878003696857665cm); %b
            \draw (1.053604, 0.000000) circle (2.1256931608133085cm); %c
            \filldraw [gray] (2.245841, 3.798521) circle[radius=0.075]; %d
            \filldraw [gray] (2.245841, 3.105360) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.170542, 6.1)node {$a$};
            \draw[gray] (4, 7.805380)node {$b$};
            \draw[gray] (1.331749, -2.25)node {$c$};
            \draw[gray] (2.3, 4.15)node {$d$};
            \draw[gray] (2,
 3)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bc\to de,b\to d,a\to de$}
\end{figure}

\subsubsection*{491}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.745130) circle (2.5568181818181817cm); %a
            \draw (5.000000, 1.647727) circle (2.5974025974025974cm); %b
            \draw (2.532468, 0.000000) circle (0.8522727272727273cm); %c
            \filldraw [gray] (2.288961, 1.412338) circle[radius=0.075]; %d
            \filldraw [gray] (2.605519, 0.974026) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.204331, 4.5)node {$a$};
            \draw[gray] (5.069979, 4.5)node {$b$};
            \draw[gray] (2.432824, -1)node {$c$};
            \draw[gray] (1.9, 1.62)node {$d$};
            \draw[gray] (2.823514, 1.1)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bc\to de,ac\to de,ab\to cde,b\to e,a\to d$}
\end{figure}

\subsubsection*{492}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.574534) circle (1.7080745341614907cm); %a
            \draw (5.000000, 0.605590) circle (1.6563146997929608cm); %b
            \draw (1.946170, 0.000000) circle (0.6987577639751553cm); %c
            \draw (1.589027, 0.621118) circle (0.4917184265010352cm); %d
            \filldraw [gray] (1.542443, 0.351967) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.126139, 2.55)node {$a$};
            \draw[gray] (4.918852, 2.59)node {$b$};
            \draw[gray] (2.01650, -0.85)node {$c$};
            \draw[gray] (1.323828, 1.246627)node {$d$};
            \draw[gray] (1.7902237, 0.35)node {$e$};
        \end{tikzpicture}
    \caption{$ d\to e,ac\to de,c\to e,ab\to cde,a\to e$}
\end{figure}

\subsubsection*{493}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2.25];
            \filldraw [gray] (1,3.25) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (3,2.2) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,2.75) circle[radius=0.5];
            \filldraw [gray] (3,3.25) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2.25];
            \filldraw [gray] (5,3.25) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ac \to e$, $bc \to e$, $ab \to ce$, $a \to d$, $b \to d$, $cd \to e$}
   %\label{fig:493}
\end{figure}

\subsubsection*{494}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.939290) circle (1.7754868270332187cm); %a
            \draw (5.000000, 1.059565) circle (1.8327605956471935cm); %b
            \draw (2.594502, 0.269187) circle (0.8018327605956471cm); %c
            \draw (2.560137, 0.000000) circle (0.4581901489117984cm); %d
            \filldraw [gray] (2.525773, 0.532646) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.481744, 2.8)node {$a$};
            \draw[gray] (4.704403, 3.3)node {$b$};
            \draw[gray] (2.516228, -0.65)node {$c$};
            \draw[gray] (3.1, 0.313986)node {$d$};
            \draw[gray] (2.447309, .8)node {$e$};
        \end{tikzpicture}
    \caption{$bd\to e,ad\to e,c\to de,ab\to cde$}
\end{figure}

\subsubsection*{495}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1.2490537471612413cm); %a
            \draw (5.000000, 0.158970) circle (1.2112036336109009cm); %b
            \filldraw [gray] (3.028009, 0.000000) circle[radius=0.075]; %c
            \draw (3.785011, 0.000000) circle (0.3217259651778955cm); %d
            \filldraw [gray] (3.940197, 0.064345) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.103628, 1.568386)node {$a$};
            \draw[gray] (5.008905, 1.613932)node {$b$};
            \draw[gray] (2.936564, 0.338645)node {$c$};
            \draw[gray] (3.562821, 0.577762)node {$d$};
            \draw[gray] (3.93, -.12)node {$e$};
        \end{tikzpicture}
    \caption{$ ae\to c,ad\to ce,d\to e,bc\to de,ab\to cde,b\to e$}
\end{figure}

\subsubsection*{496}
      \begin{figure}[H]
        \centering
             \begin{tikzpicture} [scale=2]
             \draw (1,0) circle[radius=.5];
                \filldraw[gray] (1,.5) circle [radius=.001]node[anchor=south]{$a$};
            \draw (1,0) circle [radius=0.25];
            \filldraw[gray](1,0.25) circle [radius=0.001] node[anchor=south]{$d$};
              \draw (0,0) circle [radius=0.25];
              \filldraw[gray] (0,0.25) circle [radius=0.002]node[anchor=south]{$b$};
                \draw (2,0) circle [radius=0.25];
                \filldraw[gray] (2,0.25) circle [radius=0.002]node[anchor=south]{$c$};
             
            \draw (1,0) circle[radius=.1];
            \draw [gray] (1, 0.17) node{$e$}; \end{tikzpicture}
        \caption{$a\to de, bc\to de, d \to e $}
    \end{figure}
\subsubsection*{497}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.048780) circle (1.2195121951219512cm); %a
            \draw (5.000000, 0.000000) circle (1.3008130081300813cm); %b
            \draw (0.890244, 0.495935) circle (0.3252032520325203cm); %c
            \draw (0.890244, 0.117886) circle (0.3252032520325203cm); %d
            \filldraw [gray] (1.142276, 0.146341) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.148893, 1.598413)node {$a$};
            \draw[gray] (4.877185, 1.586185)node {$b$};
            \draw[gray] (0.389178, 0.7)node {$c$};
            \draw[gray] (0.340263, 0.16)node {$d$};
            \draw[gray] (1.35, 0.24)node {$e$};
        \end{tikzpicture}
    \caption{$ d\to e,bc\to e,ab\to cde,a\to de$}
\end{figure}

\subsubsection*{498}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (3.25,1.9) circle[radius=0.075] node[anchor=north west] {$e$};
             \draw (3.15,2) circle[radius=0.25];
            \filldraw [gray] (3.15,2.25) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,2.5) circle[radius=0.5];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2];
            \filldraw [gray] (5,3) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$ac \to d$, $bc \to d$, $ab \to cd$, $a \to e$, $d \to e$}
   %\label{fig:498}
\end{figure}

\subsubsection*{499}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1.5) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,0.5) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (5.5,1) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to de$}
    %\label{fig:499}
\end{figure}

\subsubsection*{500}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.156388) circle (2.312775330396476cm); %a
            \draw (5.000000, 1.662996) circle (3.5242290748898686cm); %b
            \draw (1.321586, 0.000000) circle (1.3215859030837005cm); %c
            \filldraw [gray] (1.057269, 1.629956) circle[radius=0.075]; %d
            \filldraw [gray] (2.015419, 1.563877) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-2.04444, 2.887772)node {$a$};
            \draw[gray] (7.69447, 4.444937)node {$b$};
            \draw[gray] (0.460492, -1.419280)node {$c$};
            \draw[gray] (0.809885, 1.589592)node {$d$};
            \draw[gray] (1.81493, 1.423936)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to de, ab\to cde, b\to e, a\to de$}
\end{figure}

\subsubsection*{501}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0) circle (3cm); %a
            \draw (3.000000, 1.662996) circle (2cm); %b
            \draw (-1, 0.000000) circle (.5); %c
            \filldraw [gray] (.9, -1.629956) circle[radius=0.075]; %d
            \filldraw [gray] (2.015419, 1.563877) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0, 3.25 )node {$a$};
            \draw[gray] (3, 3.9104937)node {$b$};
            \draw[gray] (-1, 0.8)node {$c$};
            \draw[gray] (.9, -1.3)node {$d$};
            \draw[gray] (2, 1.323936)node {$e$};
        \end{tikzpicture}
    \caption{$b\to e, a\to cde$}
\end{figure}

\subsubsection*{502}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.158333) circle (2.75cm); %a
            \draw (5.000000, 0.158333) circle (2.666666666666667cm); %b
            \draw (1.050000, 0.000000) circle (0.8750000000000001cm); %c
            \filldraw [gray] (2.533333, 1.608333) circle[radius=0.075]; %d
            \filldraw [gray] (2.508333, 0.200000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.453777, 3.2)node {$a$};
            \draw[gray] (5.061458, 3.2)node {$b$};
            \draw[gray] (-0.1, -0.023645)node {$c$};
            \draw[gray] (2.5, 2)node {$d$};
            \draw[gray] (2.55, -.1)node {$e$};
        \end{tikzpicture}
    \caption{$ bc\to de,ab\to cde,b\to e,a\to ce$}
\end{figure}

\subsubsection*{503}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}

        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.75,0) circle [radius=.5];
            \filldraw [gray] (2.75,.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2.75,0) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (2.5,0) circle[radius=0.075] node[anchor=north] {$d$};
                \filldraw [gray] (4,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$c\to de, ab\to cde, ae\to d,bd\to e$}
    \end{figure}

\subsubsection*{504} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south west] {$c$};
            \filldraw [gray] (1.5,1.25) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (4,1) circle[radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to ce$, $b \to d$, $bc\to e$}
    \label{fig:504}
\end{figure}

\subsubsection*{505}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (1.25,1) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to de$, $c \to e$, $ab \to c$, $bd\to e$}
    \label{fig:505}
\end{figure}

\subsubsection*{506}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.493151) circle (2.636986301369863cm); %a
            \draw (5.000000, 2.958904) circle (2.7054794520547945cm); %b
            \draw (2.684932, 0.000000) circle (0.684931506849315cm); %c
            \draw (2.390411, 0.287671) circle (0.3424657534246575cm); %d
            \filldraw [gray] (2.589041, 0.623288) circle[radius=0.035]; %e

            %labels
            \draw[gray] (-0.523484, 0.422226)node {$a$};
            \draw[gray] (5.239643, 3.208240)node {$b$};
            \draw[gray] (3.087271, 0.070203)node {$c$};
            \draw[gray] (2.432357, 0.373093)node {$d$};
            \draw[gray] (2.4265, 0.804654)node {$e$};
        \end{tikzpicture}
    \caption{$bd\to e, bc\to de, ac\to de, c\to e, ab \to cde, a\to e$}
\end{figure}

\subsubsection*{507}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=0.5]
            %circles
            \draw (0.000000, 0.000000) circle (4.893238434163702cm); %a
            \draw (5.000000, 3.665480) circle (2.313167259786477cm); %b
            \draw (3.967972, 0.017794) circle (1.2455516014234878cm); %c
            \draw (4.875445, 1.067616) circle (0.9786476868327404cm); %d
            \filldraw [gray] (3.825623, 1.138790) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-4.090508, 4.091343)node {$a$};
            \draw[gray] (7.570913, 3.597316)node {$b$};
            \draw[gray] (2.428256, -0.206690)node {$c$};
            \draw[gray] (6.139430, 1.077779)node {$d$};
            \draw[gray] (3.566907, 1.469417)node {$e$};
        \end{tikzpicture}
    \caption{$a\to e,c\to e, ab\to cde,ad\to ce,bc\to de,bd\to e$}
\end{figure}

\subsubsection*{508}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 0.803296) circle (2.0082389289392375cm); %a
            \draw (0.000000, 0.638517) circle (2.0854788877445927cm); %b
            \draw (4.119464, 0.638517) circle (1.441812564366632cm); %c
            \filldraw [gray] (3.486097, 1.997940) circle[radius=0.075]; %d
            \draw (4.134912, 0.000000) circle (0.7466529351184344cm); %e

            %labels
            \draw[gray] (4.956028, 3.097539)node {$a$};
            \draw[gray] (-0.124948, 3.113030)node {$b$};
            \draw[gray] (2.523976, 1.285118)node {$c$};
            \draw[gray] (3.267533, 2.338491)node {$d$};
            \draw[gray] (3.546367, 0.928830)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to de, c\to e, ab\to cde, a\to de$}
\end{figure}

\subsubsection*{509}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (0,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (2,1) circle[radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (1,4) circle[radius=0.075] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$c \to e$, $a \to cde$}
    %\label{fig:509}
\end{figure}
  
\subsubsection*{510}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$d$};
         \draw (1.25,0) circle [radius=0.5];
          \filldraw [gray] (1.25,0.5) circle[radius=0.001] node[anchor=south] {$c$};
         \filldraw [gray] (1.25,0.25) circle[radius=0.075] node[anchor=north] {$e$};
         \filldraw [gray] (4.5,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$a\to ce$, $bc\to de$, $ab\to cde$, $c\to e$}
        \label{fig:510}
    \end{figure}

\subsubsection*{511}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (3,1.75) circle[radius=0.075] node[anchor=west] {$d$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to e$, $c \to de$, $ab \to cde$}
    %\label{fig:511}
\end{figure}
\subsubsection*{512}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (-1,1) circle [radius=2];
        \filldraw [gray] (-1,3) circle[radius=0.001] node[anchor=south] {$a$};
         \draw (.7,.35) circle [radius=.15];
         \filldraw [gray] (.45,.25) circle[radius=0.001] node[anchor=south] {$d$};
         \draw (0,-0.25) circle [radius=1];
          \filldraw [gray] (0,0.75) circle[radius=0.001] node[anchor=south] {$c$};
         \filldraw [gray] (.8,0) circle[radius=0.075] node[anchor=north] {$e$};
          \draw (2,-1) circle [radius=1];
         \filldraw [gray] (2,0) circle[radius=0.001] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$bd\to e$, $bc\to de$, $ac\to de$, $c\to e$, $ab \to cde$, $a \to d$}
        %\label{fig:510}
    \end{figure}
    
\subsubsection*{513}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (-4,0) circle [radius=2];
        \filldraw [gray] (-4,2) circle[radius=0.001] node[anchor=south] {$a$};
         \draw (-2.4,.2) circle [radius=.25];
         \filldraw [gray] (-2.5,-.5) circle[radius=0.001] node[anchor=south] {$d$};
         \draw (-3.3,1) circle [radius=1];
          \filldraw [gray] (-2.9,1.9) circle[radius=0.001] node[anchor=south] {$c$};
         \filldraw [gray] (-2.3,.45) circle[radius=0.05];%e
         \draw [gray] (-2.23, 0.6) node {$e$};
          \draw (4,0) circle [radius=2];
         \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{ $cd \to e$, $bd \to e$, $bc\to de$, $ab \to cde$, $a \to de$ }  
        %\label{fig:510}
    \end{figure}
    

\subsubsection*{514}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (-4,2) circle [radius=2];
        \draw [gray] (-4,4.25) node {$a$};
         \draw (-4.5,2.5) circle [radius=.65];
         \draw [gray] (-4.5, 3.4) node {$d$};
         \draw (-3.3,3) circle [radius=.45];
         \draw [gray] (-3.3,3.6) node {$c$};
         \filldraw [gray] (-3.3,2.5) circle[radius=0.05] node[anchor=north] {$e$};
          \draw (4,0) circle [radius=3];
         \filldraw [gray] (4,2.25) circle[radius=0.001] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{ $cd \to e$, $bd \to e$, $bc\to e$, $a \to cde$ }  
        %\label{fig:510}
    \end{figure}
    
\subsubsection*{515}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (-1,0) circle [radius=2];
        \filldraw [gray] (-1,5) circle[radius=0.001] node[anchor=south] {$b$};
         \draw (-2,1) circle [radius=.75];
         \filldraw [gray] (-2,1.25) circle[radius=0.001] node[anchor=south] {$d$};
         \draw (-1.7,-0.25) circle [radius=.85];
          \filldraw [gray] (-1.7,0) circle[radius=0.001] node[anchor=south] {$c$};
         \filldraw [gray] (-1.25,.75) circle[radius=0.05] node[anchor=west] {$e$};
          \draw (-1,3) circle [radius=2];
         \filldraw [gray] (1.5,0) circle[radius=0.001] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$cd\to e$, $bd\to e$, $bc\to de$, $ab \to cde$, $a \to ce$}
        %\label{fig:510}

    \end{figure}
    
\subsubsection*{516}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (3,0) circle [radius=2];
        \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$b$};
         \draw (-2.3,-1.2) circle [radius=.75];
         \filldraw [gray] (-2.3,-0.5) circle[radius=0.001] node[anchor=south] {$e$};
         \draw (-2.4,-1) circle [radius=1];
          \filldraw [gray] (-2.6,0) circle[radius=0.001] node[anchor=south] {$c$};
         \filldraw [gray] (-1.3,-.8) circle[radius=0.075] node[anchor=south] {$d$};
          \draw (-3,0) circle [radius=2];
         \filldraw [gray] (-3,2) circle[radius=0.001] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$be\to d$, $bc\to de$, $c \to e$, $ab \to cde$, $a \to d $}
        %\label{fig:510}
    \end{figure}
    
\subsubsection*{517}
          \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$b$};
          \draw (5,2) circle [radius=2];
           \filldraw [gray] (5,4) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3.5,2.5) circle [radius=.5];
           \filldraw [gray] (3.5,3) circle[radius=0.001] node[anchor=south] {$c$};
        \filldraw [gray] (3.4,1.95) circle[radius=0.05] node[anchor=north] {$e$};
        \filldraw [gray] (3.2,1.8) circle[radius=0.05] node[anchor=north] {$d$};
       \end{tikzpicture}
        \caption{$be\to d, cd \to e, bc\to de, ab\to cde, a\to de$}
    \end{figure}
  
\subsubsection*{518}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$d$};
          \filldraw [gray] (0.75,0) circle[radius=0.075] node[anchor=south] {$c$};
         \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$e$};
         \filldraw [gray] (4.5,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$a\to ce$, $bc\to de$, $ab\to cde$, $be\to d$, $cd\to e$}
        %\label{fig: 518}
    \end{figure}
    
\subsubsection*{519}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (4.113074, 0.000000) circle (2.508833922261484cm); %a
            \draw (0.000000, 0.233216) circle (1.1307420494699647cm); %b
            \draw (5.000000, 0.286219) circle (1.4664310954063606cm); %c
            \draw (2.646643, 0.180212) circle (0.8303886925795053cm); %d
            \filldraw [gray] (3.441696, 0.784452) circle[radius=0.075]; %e

            %labels
            \draw[gray] (4.2, 2.7)node {$a$};
            \draw[gray] (0, 1.6)node {$b$};
            \draw[gray] (5, 1.9)node {$c$};
            \draw[gray] (2.6, 1.2)node {$d$};
            \draw[gray] (3.320454, 1.055933)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, bc\to de, a\to cde$}
\end{figure}

\subsubsection*{520}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.351682) circle (1.7074413863404692cm); %a
            \draw (5.000000, 0.000000) circle (1.63098878695209cm); %b
            \draw (0.846075, 0.336391) circle (0.6116207951070337cm); %c
            \draw (3.909276, 0.718654) circle (0.5096839959225281cm); %d
            \filldraw [gray] (3.496432, 0.254842) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.199266, 2.432854)node {$a$};
            \draw[gray] (4.875916, 2.003534)node {$b$};
            \draw[gray] (0.1, 0.776904)node {$c$};
            \draw[gray] (4.7, 0.776904)node {$d$};
            \draw[gray] (3.572621, 0)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e,ad\to ce,bc\to de,ab\to cde,b\to e,a\to c$}
\end{figure}

\subsubsection*{521}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.722892) circle (1.8072289156626504cm); %a
            \draw (5.000000, 0.596386) circle (1.927710843373494cm); %b
            \draw (3.638554, 0.000000) circle (0.8734939759036143cm); %c
            \draw (2.981928, 0.722892) circle (0.4518072289156626cm); %d
            \filldraw [gray] (3.259036, 0.608434) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.237420, 2.947247)node {$a$};
            \draw[gray] (4.854960, 2.911002)node {$b$};
            \draw[gray] (3.7, 1)node {$c$};
            \draw[gray] (2.9, 1.35)node {$d$};
            \draw[gray] (3.55, 0.6)node {$e$};
        \end{tikzpicture}
    \caption{$d\to e,ac\to de,c\to e,ab\to cde,b\to e$}
\end{figure}

\subsubsection*{522}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$e$};
          \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$c$};
        \draw (4.5,0) circle [radius=0.5];
         \filldraw [gray] (4.5,0.5) circle[radius=0.001] node[anchor=south] {$b$};
         \filldraw [gray] (4.5,0) circle[radius=0.075] node[anchor=south] {$d$};
       \end{tikzpicture}
        \caption{$a\to c$, $bc\to de$, $ab\to cde$, $b\to d$, $cd\to e$, $ad\to ce$}
        %\label{fig:522}
    \end{figure}

\subsubsection*{523}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.213366, 0.157005) circle (1.2077294685990339cm); %a
            \draw (5.000000, 0.169082) circle (1.2882447665056362cm); %b
            \draw (0.000000, 0.140902) circle (0.3421900161030596cm); %c
            \draw (0.752818, 0.173108) circle (0.18115942028985507cm); %d
            \filldraw [gray] (1.086957, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (0.104585, 1.716255)node {$a$};
            \draw[gray] (4.985216, 1.861584)node {$b$};
            \draw[gray] (0, 0.647395)node {$c$};
            \draw[gray] (0.758011, 0.55)node {$d$};
            \draw[gray] (1.1, 0.27)node {$e$};
        \end{tikzpicture}
    \caption{$ bd\to e,bc\to de,a\to cde$}
\end{figure}

\subsubsection*{524}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0,-0.5) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south west] {$b$};
            \filldraw [gray] (-0.5,-1.25) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (0.5,-1.25) circle[radius=0.075] node[anchor=south] {$c$};
            \draw (0,0) circle[radius=2];
            \filldraw [gray] (0,2) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$bc \to e, bd \to e, a \to bcde$}
    %%\label{fig:524}
\end{figure}

\subsubsection*{525}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=2];
            \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=south west] {$a$};
            \draw (0,-0.5) circle[radius=1];
            \filldraw [gray] (0,0.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (-0.5,-1.25) circle[radius=1.5];
            \filldraw [gray] (-2,-1.25) circle[radius=0.001] node[anchor=north east] {$b$};
            \draw (0.5,-1.25) circle[radius=1.5];
            \filldraw [gray] (2,-1.25) circle[radius=0.001] node[anchor=north west] {$c$};
            \filldraw [gray] (0,-0.5) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to e$, $b \to e$, $c \to e$, $d \to e$, $ab \to de$, $ac\to de$}
    %\label{fig:525}
\end{figure}

\subsubsection*{526}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1,0) circle[radius=1.25];
            \filldraw [gray] (-1,1.25) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (1,0) circle[radius=1.25];
             \filldraw [gray] (1,1.25) circle[radius=0.001] node[anchor=south] {$b$};
             \draw (0,0.25) circle[radius=0.5];
            \filldraw [gray] (0, 0.75) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0,-0.25) circle[radius=0.5];
            \filldraw [gray] (-0.05, -1) node {$d$};
            \filldraw [gray] (0, -0.1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to e$, $b \to e$, $c \to e$, $d \to e$, $ab\to cde$}
    %\label{fig:526}
\end{figure}

\subsubsection*{527}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1,0) circle[radius=0.5];
            \filldraw [gray] (-1,0.6) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.6) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (0,0.25) circle[radius=0.075] node[anchor=south west] {$e$};
            \filldraw [gray] (0,-0.25) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (0,0) circle[radius=1.5];
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$bc\to de, a \to bcde$}
    %\label{fig:527}
\end{figure}

\subsubsection*{528}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1,0) circle[radius=2];
            \filldraw [gray] (-1,2) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,0) circle[radius=2];
             \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1.75,1.25) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (2.5, 1.75) circle[radius=0.25];
            \filldraw [gray] (2.5,2) circle[radius=0.001] node[anchor=south]
 {$d$};
            \draw (1.75,1.5) circle[radius=0.5];
            \filldraw [gray] (1.75,2) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$b\to e$, $c\to e$, $ad\to ce$, $bc\to de$, $ab \to cde$}
    %\label{fig:528}
\end{figure}

\subsubsection*{529}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1,0) circle[radius=1.5];
            \filldraw [gray] (-1,1.5) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,0) circle[radius=1.5];
             \filldraw [gray] (3,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1,0) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (1, 0) circle[radius=0.5];
            \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (-1,0) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a\to c$, $d\to e$, $bc\to de$, $ab \to cde$}
    %\label{fig:529}
\end{figure}

\subsubsection*{530}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,1) circle[radius=2.5];
            \filldraw [gray] (3,3.5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,4) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to e$, $d \to e$}
    %\label{fig:530}
\end{figure}

\subsubsection*{531}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,0) circle[radius=1];
            \filldraw [gray] (0,0) circle[radius=0.001] node[anchor=east] {$a$};
            \draw (2,0) circle[radius=1];
             \filldraw [gray] (3,0) circle[radius=0.001] node[anchor=west] {$b$};
            \filldraw [gray] (1.5,0.17) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (1.5, 0.5) circle[radius=0.5];
            \filldraw [gray] (1.5,1) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1.5,1.5) circle[radius=1];
            \filldraw [gray] (1.5,2.5) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a\to e$, $b\to e$, $d\to e$, $ab\to de$, $ac\to de$, $bc \to de$}
    %\label{fig:531}
\end{figure}

\subsubsection*{532}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,0) circle[radius=1.5];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,0) circle[radius=1.5];
             \filldraw [gray] (3,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,0.65) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (2.5, 1.25) circle[radius=0.25];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2,0.5) circle[radius=0.5];
            \draw [gray] (2, 0.2) node {$d$};
        \end{tikzpicture}
    \caption{$a\to e$, $b\to e$, $d\to e$, $ac\to de$, $ab \to cde$}
    %\label{fig:532}
\end{figure}

\subsubsection*{533}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-1,0) circle[radius=1.5];
            \filldraw [gray] (-1,1.5) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,0) circle[radius=1.5];
             \filldraw [gray] (3,1.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1.75,-0.1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (1.5,-0.75) circle[radius=0.75];
            \filldraw [gray] (1.5,-1.5) circle[radius=0.001] node[anchor=north] {$c$};
            \filldraw [gray] (1.35,0.05) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$b\to e$, $c\to e$, $ac\to de$, $bc\to de$, $ae\to d$, $ab \to cde$}
    %\label{fig:533}
\end{figure}

\subsubsection*{534}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3,0.75) circle[radius=2];
            \filldraw [gray] (3,-1.25) circle[radius=0.001] node[anchor=north] {$c$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to e$, $c \to e$}
    %\label{fig:534}
\end{figure}

\subsubsection*{535}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,-0.55) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,-1) circle[radius=3];
            \filldraw [gray] (2,-4) circle[radius=0.001] node[anchor=north] {$c$};
            \draw (2,1) circle[radius=1.25];
            \filldraw [gray] (2,2.25) circle[radius=0.001] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$ac \to de$, $bc \to de$, $c \to e$, $b \to e$, $a \to e$, $ab \to de$}
    %\label{fig:535}
\end{figure}

\subsubsection*{536}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.812772) circle (2.830188679245283cm); %a
            \draw (5.000000, 0.783745) circle (2.830188679245283cm); %b
            \draw (3.751814, 0.000000) circle (1.9956458635703918cm); %c
            \filldraw [gray] (2.489115, 2.467344) circle[radius=0.075]; %d
            \filldraw [gray] (2.510885, 0.348331) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.857838, 3.317681)node {$a$};
            \draw[gray] (6.930895, 3.177540)node {$b$};
            \draw[gray] (4.735120, 1.876836)node {$c$};
            \draw[gray] (2.377374, 2.706414)node {$d$};
            \draw[gray] (2.399205, 0.588808)node {$e$};
        \end{tikzpicture}
    \caption{$ ac\to de, c\to e, ab\to cde, b\to e, a\to e$}
\end{figure}

\subsubsection*{537}
        \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (2.5,0) circle[radius=0.075] node[anchor=north] {$d$}; 
             \filldraw[gray] (1.25,0) circle[radius=0.075] node[anchor=north] {$e$}; 
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (2,0) circle[radius=1];
             \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,0) circle [radius=1];
             \filldraw [gray] (3,1) circle[radius=0.001] node[anchor=south] {$b$};
             \end{tikzpicture}
        \caption{$a\to de$, $b\to d$, $c\to e$}
       %\label{figure 537}
    \end{figure}
    
\subsubsection*{538}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.293566) circle (2.6139410187667553cm); %a
            \draw (5.000000, 1.246649) circle (2.6139410187667553cm); %b
            \draw (2.319035, 0.060322) circle (1.3739946380697048cm); %c
            \filldraw [gray] (2.258713, 1.588472) circle[radius=0.075]; %d
            \filldraw [gray] (3.123324, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.715885, 3.607081)node {$a$};
            \draw[gray] (6.450104, 3.586918)node {$b$};
            \draw[gray] (1.066600, 1.086714)node {$c$};
            \draw[gray] (2.115073, 1.852906)node {$d$};
            \draw[gray] (3.103057, 0.239871)node {$e$};
        \end{tikzpicture}
    \caption{$ bc\to de, c\to e, ab\to cde, b\to e, a\to d$}
\end{figure}

\subsubsection*{539}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3,2.75) circle[radius=2];
            \filldraw [gray] (3,0.75) circle[radius=0.001] node[anchor=north] {$b$};
            \filldraw [gray] (0,3) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to de$, $cd \to e$}
    %\label{fig:539}
\end{figure}

\subsubsection*{540}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.147059) circle (2.9411764705882355cm); %a
            \draw (5.000000, 0.174632) circle (2.9411764705882355cm); %b
            \draw (1.406250, 1.920956) circle (0.9650735294117647cm); %c
            \draw (2.205882, 0.000000) circle (0.5055147058823529cm); %d
            \filldraw [gray] (2.371324, 0.716912) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.281734, 3.4)node {$a$};
            \draw[gray] (4.999398, 3.6)node {$b$};
            \draw[gray] (0.077715, 1.881841)node {$c$};
            \draw[gray] (1.349610, 0.029298)node {$d$};
            \draw[gray] (2.538556, .9)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bc\to de,ab\to cde,b\to e,a\to de$}
\end{figure}

\subsubsection*{541}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.723443) circle (3.0219780219780215cm);
 %a
            \draw (5.000000, 0.641026) circle (2.93040293040293cm); %b
            \draw (2.142857, 1.794872) circle (0.5494505494505494cm); %c
            \draw (2.170330, 0.000000) circle (0.6410256410256409cm); %d
            \filldraw [gray] (2.445055, 0.906593) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.168073, 4)node {$a$};
            \draw[gray] (5.011069, 3.9)node {$b$};
            \draw[gray] (1.28, 2)node {$c$};
            \draw[gray] (1.2, 0.220433)node {$d$};
            \draw[gray] (2.696984, 1)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,b\to e,a\to cde$}
\end{figure}

\subsubsection*{542} \begin{figure}[H] \centering \begin{tikzpicture}

    \draw (0, 0) circle[radius = 3];
    \filldraw[gray] (0, 3) circle[radius = 0.001]
    node[anchor = south] {$a$};
    
    \draw (1, 0) circle[radius = 2];
    \filldraw[gray] (1, 2) circle[radius = 0.001]
    node[anchor = south] {$c$};
    
    \draw (4, 0) circle[radius = 3];
    \filldraw[gray] (4, 3) circle[radius = 0.001]
    node[anchor = south] {$b$};
    
    \filldraw[gray] (2, 2.39) circle[radius = 0.075]
    node[anchor = south] {$d$};
    
    \filldraw[gray] (2, 1.9) circle[radius = 0.075]
    node[anchor = west] {$e$};

\end{tikzpicture}
\caption{$cd \to e, bc \to de, ab \to cde, b \to e, a \to ce.$}
\label{fig:542} \end{figure}

\subsubsection*{543}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.75,0) circle [radius=.5];
            \filldraw [gray] (2.75,.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw(2.75,0) circle [radius=.25];
            \filldraw [gray] (2.75,.15) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (2.75,-0.1) circle[radius=0.05] node[anchor=south] {$e$};
                \filldraw [gray] (4,0) circle[radius=0.05] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$c\to de, ab\to cde, d\to e$}
    \end{figure}
    
\subsubsection*{544} \begin{figure}[H] \centering \begin{tikzpicture}

    \draw (0, 0) circle[radius = 3];
    \filldraw[gray] (0, 3) circle[radius = 0.001]
    node[anchor = south] {$a$};
    
    \draw (5, 0) circle[radius = 3];
    \filldraw[gray] (5, 3) circle[radius = 0.001]
    node[anchor = south] {$b$};
    
    \draw (2.5, 2.4) circle[radius = 0.4];
    \filldraw[gray] (2.5, 2.8) circle[radius = 0.001]
    node[anchor = south] {$c$};
    
    \filldraw[gray] (2.5, 2.4) circle[radius = 0.075]
    node[anchor = south] {$e$};
    
    \filldraw[gray] (2.5, 0) circle[radius = 0.075]
    node[anchor = south] {$d$};

\end{tikzpicture}
\caption{$c \to e, ab \to cde, b \to d, a \to d$}
\label{fig:544} \end{figure}

\subsubsection*{545} \begin{figure}[H] \centering \begin{tikzpicture}

	\draw (0, 0) circle[radius = 3];
	\filldraw[gray] (0, 3) circle[radius = 0.001]
	node[anchor = south] {$a$};
	
	\draw (3, 0) circle[radius = 3];
	\filldraw[gray] (3, 3) circle[radius = 0.001]
	node[anchor = south] {$b$};
	
	\filldraw[gray] (1, 0) circle[radius = 0.075]
	node[anchor = south] {$d$};
	
	\filldraw[gray] (1, 2.4) circle[radius = 0.075]
	node[anchor = south] {$e$};
	
	\filldraw[gray] (1, 2.9) circle[radius = 0.075]
	node[anchor = south] {$c$};

\end{tikzpicture}
\caption{$cd \to e, bc \to de, ab \to cde, b \to d, a \to de$}
\label{fig:545} \end{figure}

\subsubsection*{546}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (0,3) circle[radius=0.075] node[anchor=south] {$d$};
             \draw (0,3) circle[radius=0.75];
            \filldraw [gray] (0,3.75) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to ce$, $bc \to de$, $cd\to e$, $b\to d$}
   %\label{fig:546}
\end{figure}

\subsubsection*{547}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1.5,0) circle [radius=1];
        \filldraw [gray] (1.5,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3,0) circle [radius=1];
         \filldraw [gray] (3,1) circle[radius=0.001] node[anchor=south] {$c$};
         \draw (2,0) circle [radius=0.5];
          \filldraw [gray] (2,0.5) circle[radius=0.001] node[anchor=south] {$d$};
         \filldraw [gray] (2.25,0) circle[radius=0.075] node[anchor=south] {$e$};
         \draw (3.5,0) circle [radius=1];
         \filldraw [gray] (3.5,1) circle[radius=0.001] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$a\to de$, $ab\to cde$, $c\to e$, $d\to e$}
        \label{fig: 547}
    \end{figure}
    
\subsubsection*{548}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2.5];
            \filldraw [gray] (1,3.5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.85,2.36) circle[radius=0.075];%e
            \draw [gray] (2.7, 2.6) node {$e$};
            \draw (3,2.2) circle[radius=0.35];
            \filldraw [gray] (3,2.55) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,2.75) circle[radius=0.5];
            \filldraw [gray] (3,3.25) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2.5];
            \filldraw [gray] (5,3.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ac \to de$, $bc \to de$, $ab \to cde$, $a \to e$, $c \to e$, $d \to e$}
   %\label{fig:548}
\end{figure}

\subsubsection*{549}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=0.5]
            %circles
            \draw (0.000000, 5.000000) circle (2.102169981916817cm); %a
            \draw (2.142857, 0.000000) circle (3.2549728752260396cm); %b
            \draw (1.943942, 4.213382) circle (0.4972875226039783cm); %c
            \draw (1.889693, 3.331826) circle (0.9041591320072332cm); %d
            \filldraw [gray] (1.713382, 4.009946) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-1.106687, 7.484799)node {$a$};
            \draw[gray] (4.132812, 3.102006)node {$b$};
            \draw[gray] (2.283577, 4.885197)node {$c$};
            \draw[gray] (1.930607, 2.127756)node {$d$};
            \draw[gray] (1.387312, 3.704609)node {$e$};
        \end{tikzpicture}
    \caption{$a\to e,c\to e,d\to e,ab\to cde,ad\to ce,bc\to de$}
\end{figure}

\subsubsection*{550}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 1.000000) circle (2.0cm); %a
            \draw (0.000000, 0.000000) circle (1.4cm); %b
            \draw (3.655000, 1.585000) circle (0.8cm); %c
             \draw (3.325000, 0.830000) circle (0.3cm); %d
            \filldraw [gray] (3.285000, 0.665000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (5, 3.2)node {$a$};
            \draw[gray] (0, 1.6)node {$b$};
            \draw[gray] (3.4, 2.58)node {$c$};
            \draw[gray] (3.325, 1.32)node {$d$};
            \draw[gray] (3.15, 0.82)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to de,d\to e, ab\to cde ,a\to de$}
\end{figure}

\subsubsection*{551}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (0,1) circle[radius=0.075] node[anchor=south] {$c$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to ce$, $d \to e$, $ab \to de$, $bc\to de$}
    \label{fig:551}
\end{figure}

\subsubsection*{552}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=north] {$a$};
        \draw (2.5,0) circle [radius=1];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         \filldraw [gray] (1.75,0) circle[radius=0.05];%d
          \filldraw [gray] (1.65,0.3) circle[radius=0.05];%e
        \filldraw [gray] (1.75,-.8) circle[radius=0.05] node[anchor=north] {$c$};
        
        %labels
        \filldraw [gray] (1.8,-0.1) node {$d$};
          \filldraw [gray] (1.8,0.3) node {$e$};
       \end{tikzpicture}
        \caption{$a\to de, b\to de, ab\to cde$}
       %\label{fig:19}
    \end{figure}
    
\subsubsection*{553} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (2.5,1.5) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (4,1) circle[radius=2];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to ce$, $b \to de$}
    \label{fig:553}
\end{figure}

\subsubsection*{554}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.330882, 0.137868) circle (2.9871323529411766cm); %a
            \draw (5.000000, 0.110294) circle (2.9411764705882355cm); %b
            \draw (0.000000, 0.000000) circle
 (0.8272058823529412cm); %c
            \draw (1.433824, 0.376838) circle (0.4595588235294118cm); %d
            \filldraw [gray] (2.702206, 0.101103) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.114307, 3.5)node {$a$};
            \draw[gray] (5.222125, 3.5)node {$b$};
            \draw[gray] (-0.141957, -1.1)node {$c$};
            \draw[gray] (1.240538, 1.2)node {$d$};
            \draw[gray] (2.540084, -0.090493)node {$e$};
        \end{tikzpicture}
    \caption{$ bc\to de,b\to e,a\to cde$}
\end{figure}

\subsubsection*{555}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1.5,1.5) circle[radius=1];
            \filldraw [gray] (1.5,0.5) circle[radius=0.001] node[anchor=north] {$b$};
            \filldraw [gray] (0,0) circle[radius=0.075] node[anchor=south west] {$c$};
            \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south east] {$d$};
            \filldraw [gray] (1.5,1.5) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (1.5,0.75) circle[radius=2];
            \filldraw [gray] (1.5,2.75) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$b \to e, a \to bcde$}
    %\label{fig:555}
\end{figure}

\subsubsection*{556}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.414462) circle (2.6455026455026456cm); %a
            \draw (5.000000, 0.440917) circle (2.8218694885361555cm); %b
            \draw (1.084656, 1.234568) circle (1.4991181657848325cm); %c
            \draw (1.463845, 0.000000) circle (0.5731922398589065cm); %d
            \filldraw [gray] (1.746032, 0.749559) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.214098, 3.3)node {$a$};
            \draw[gray] (4.852808, 3.5)node {$b$};
            \draw[gray] (-0.824249, 1.3)node {$c$};
            \draw[gray] (1.3, -1)node {$d$};
            \draw[gray] (1.6, 1)node {$e$};
        \end{tikzpicture}
    \caption{$ bd\to e,bc\to de,c\to e,ab\to cde,a\to de$}
\end{figure}

\subsubsection*{557}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (0,3) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (2,3) circle[radius=0.45];
            \filldraw [gray] (1.75,3.55) circle[radius=0.001] node[anchor=south west] {$c$};
        \end{tikzpicture}
    \caption{$a \to cde$, $bd \to e, c\to e$}
   %\label{fig:557}
\end{figure}

\subsubsection*{558}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.406780) circle (2.584745762711864cm); %a
            \draw (5.000000, 0.000000) circle (2.711864406779661cm); %b
            \draw (1.135593, 0.737288) circle (1.3559322033898304cm); %c
            \draw (2.135593, 1.652542) circle (0.5084745762711864cm); %d
            \filldraw [gray] (2.110169, 0.728814) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.206527, 3.2)node {$a$};
            \draw[gray] (5.121751, 3)node {$b$};
            \draw[gray] (-0.4, 1)node {$c$};
            \draw[gray] (2.368383, 2.4)node {$d$};
            \draw[gray] (1.9, 0.85)node {$e$};
        \end{tikzpicture}
    \caption{$ bd\to e,bc\to de,c\to e,ab\to cde,a\to ce$}
\end{figure}

\subsubsection*{559}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (1); %b
            \draw (5.000000, 0.406780) circle (2.584745762711864cm);%a
            \draw (2.8, 0.8) circle (1.3559322033898304cm); %c
            \draw (2.8, 1.652542) circle (0.5084745762711864cm); %d
            \filldraw [gray] (2.6, 1.1) circle[radius=0.075]; %e

            %labels
            \draw[gray] (5.121751, 3.3)node {$a$};
            \draw[gray] (0, 1.3)node {$b$};
            \draw[gray] (2.768383, 2.4)node {$c$};
            \draw[gray] (3.5, 1.5)node {$d$};
            \draw[gray] (2.65, 0.85)node {$e$};
        \end{tikzpicture}
    \caption{$ bd\to e,c\to de,ab\to cde,a\to e$}
\end{figure}

\subsubsection*{560}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (4,0) circle [radius=0.25];
         \filldraw [gray] (4,0.25) circle[radius=0.001] node[anchor=south] {$d$};
          \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$c$};
        \draw (4.5,0) circle [radius=0.5];
         \filldraw [gray] (4.5,0.5) circle[radius=0.001] node[anchor=south] {$b$};
         \filldraw [gray] (4.1,0) circle[radius=0.075];%e
         \draw [gray] (4.35,0) node {$e$};
       \end{tikzpicture}
        \caption{$a\to c$, $b\to e$, $d\to e$, $bc\to d$, $ab\to d$}
        \label{fig:560}
    \end{figure}
    
\subsubsection*{561}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 1.000000) circle (2.0cm); %a
            \draw (0.000000, 0.000000) circle (1.4cm); %b
            \draw (3.655000, 1.585000) circle (0.8cm); %c
            \draw (3.210000, 0.720000) circle (0.1cm); %d
            \draw (3.965000, 1.105000) circle (0.1cm); %e

            %labels
            \draw[gray] (5, 3.2)node {$a$};
            \draw[gray] (0, 1.6)node {$b$};
            \draw[gray] (3.4, 2.58)node {$c$};
            \draw[gray] (3.23, 0.47)node {$d$};
            \draw[gray] (3.965, 1.405)node {$e$};
        \end{tikzpicture}
    \caption{$be\to d, bc\to de,c\to e, ab\to cde, a\to de $}
\end{figure}

\subsubsection*{562}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$d$};
         \draw (1.25,0) circle [radius=0.5];
          \filldraw [gray] (1.25,0.5) circle[radius=0.001] node[anchor=south] {$c$};
         \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$e$};
         \filldraw [gray] (4.5,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$a\to c$, $bc\to d$, $ab\to d$, $c\to e$, $be\to d$}
        \label{fig:562}
    \end{figure}

\subsubsection*{563}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,0.5) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2.5,1.5) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to de$, $c \to de$, $ab \to cd$}
    \label{fig:563}
\end{figure}

\subsubsection*{564}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (-2,0) circle [radius=2];
            \filldraw [gray] (-2,2.25) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (-2.3,0) circle [radius=.75];
            \filldraw [gray] (-2.3,.75) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (-2.3,0) circle[radius=0.075] node[anchor=south] {$e$};
        \draw (-1,0) circle [radius=.25];
            \filldraw [gray] (-1,.5) circle[radius=0.001] node[anchor=south] {$d$};
        \draw (4,0) circle [radius=1];
            \filldraw [gray] (4,1) circle[radius=0.001] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$bc\to de, c\to e, a\to cde $}
    \end{figure}

\subsubsection*{565}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (2,0) circle [radius=1];
            \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.75,0) circle [radius=.5];
            \filldraw [gray] (2.9,.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (3.1,0) circle[radius=0.075];
            \draw [gray] (3.079, 0.2) node {$e$};
            \filldraw [gray] (2.75,0) circle[radius=0.075] node[anchor=south] {$d$};
                \filldraw [gray] (4,0) circle[radius=0.075] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$c\to de, ab\to cde, a\to d, bd\to e$}
    \end{figure}
    
\subsubsection*{566}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (-2,1) circle [radius=2];%a
            \filldraw [gray] (-2,3.2) node {$a$};
        \draw (-2.3,1.75) circle [radius=.75];
            \filldraw [gray] (-2.3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (-1.6,0.35) circle[radius=0.075] node[anchor=west] {$e$};
        \draw (-2.1,0.25) circle [radius=.5]; %d
            \filldraw [gray] (-2.1, 0.5)  node {$d$};
        \draw (-1,-1.5) circle [radius=1.5];
            \filldraw [gray] (-1,-.5) circle[radius=0.001] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$cd\to e, bd\to e, bc\to de ,a \to cde $}
     
    \end{figure}
    
\subsubsection*{567}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1]; %d
            \filldraw [gray] (0,1.55) node {$d$};
            \draw (-0.5,-0.35) circle[radius=0.25];
            \filldraw [gray] (-0.75,-0.35) circle[radius=0.001] node[anchor=south east] {$b$};
            \draw (0.5,-0.35) circle[radius=0.25];

            \filldraw [gray] (0.75,-0.35) circle[radius=0.001] node[anchor=south west] {$c$};
            \filldraw [gray] (0,-0.25) circle[radius=0.075] node[anchor=north] {$e$};
            \draw (0,0.75) circle[radius=1.5];
            \filldraw [gray] (0,2.25) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$bd \to e, cd \to e, bc \to e, a \to bcde$}
    %\label{fig:567}
\end{figure}

\subsubsection*{568}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-0.75,2) circle[radius=.25];
            \filldraw [gray] (-0.75,1.75) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (-0.75,-0.5) circle[radius=1.25];
            \filldraw [gray] (-0.75,-0.35) circle[radius=0.001] node[anchor=south east] {$b$};
            \draw (-1.2,3.35) circle[radius=0.75]; %c
            \filldraw [gray] (-1.2, 3.9) node {$c$};
            \filldraw [gray] (-.8,2.5) circle[radius=0.075] node[anchor=west] {$e$};
            \draw (-1,2.75) circle[radius=1.5];%a
            \filldraw [gray] (0.65, 2.45) node {$a$};
        \end{tikzpicture}
    \caption{$be \to d, cd \to e, bc \to de, a \to cde$}
    %\label{fig:567}
\end{figure}


\subsubsection*{569}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-0.5,0) circle[radius=0.5];
                    \filldraw [gray] (-0.5,0.65) node {$b$};
            \filldraw [gray] (0.125,0) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (0.375,0) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (0.7,-0.195) circle[radius=0.075] node[anchor=north] {$c$};
            \draw (0,0) circle[radius=1];
            \filldraw [gray] (0.125,1) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$bd \to e, bc \to de, a \to bcde$}
    %\label{fig:569}
\end{figure}

\subsubsection*{570}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1.5,1.5) circle[radius=1.5];
            \filldraw [gray] (1.5,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,0) circle[radius=1.5];
            \filldraw [gray] (-0.5,0) circle[radius=0.001] node[anchor=north east] {$c$};
            \draw (2,0) circle[radius=1.5];
            \filldraw [gray] (3.5,0) circle[radius=0.001] node[anchor=north west] {$b$};
            \draw (1.5,1.5) circle[radius=1];
            \filldraw [gray] (1.5,2.5) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to e$, $c \to e$, $d \to e$}
    %\label{fig:570}
\end{figure}

\subsubsection*{571}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (0,1) circle[radius=1];
            \filldraw [gray] (0.75,1.75) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (-0.5,-0.35) circle[radius=1];
            \filldraw [gray] (-1.25,-1) circle[radius=0.001] node[anchor=east] {$b$};
            \draw (0.5,-0.35) circle[radius=1];
            \filldraw [gray] (1.25,-1) circle[radius=0.001] node[anchor=west] {$c$};
            \draw (0,0) circle[radius=0.5];
            \filldraw [gray] (0,0.5) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (0,0.25) circle[radius=0.065];%e
            \filldraw [gray] (0.13,0.15) node {$e$};
        \end{tikzpicture}
    \caption{$a \to e$, $b \to e$, $c \to e$, $d \to e$, $ab \to de$, $ac\to de$, $bc\to de$}
    %\label{fig:571}
\end{figure}

\subsubsection*{572}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (-0.5,0) circle[radius=1];
            \filldraw [gray] (-0.5,1) circle[radius=0.001]node[anchor=south]{$a$};
            \draw (0.125,0) circle[radius=0.5];%d
            \draw (0.375,0) circle[radius=0.5];%c
            \draw (0.7,-0.195) circle[radius=0.5];%b
            \filldraw[gray] (0.375,0) circle [radius=0.075]node[anchor=north]{$e$};%e
            
            %labels
            \filldraw [gray] (0.9,0.45) node {$b$};
            \filldraw [gray] (0.46,0.63) node {$c$};
            \filldraw [gray] (0, 0.65) node {$d$};
        \end{tikzpicture}
    \caption{$a \to e$, $b \to e$, $c \to e$, $d \to e$, $ab\to cde$, $ac\to de$}
    %\label{fig:572}
\end{figure}

\subsubsection*{573}

      \begin{figure}[H]
        \centering
       
             \begin{tikzpicture}
             \draw (1,0) circle[radius=1];
                \filldraw[gray] (1,1) circle [radius=.001]node[anchor=south]{$a$};
            \draw (.75,0) circle[radius=.5];
            \filldraw[gray] (.75,0.5) circle [radius=0.001]node[anchor=south]{$d$};
            \draw (0,0) circle[radius=.75];
              \filldraw[gray] (0,0.75) circle [radius=0.001]node[anchor=south]{$b$};
                \filldraw[gray] (3,0) circle [radius=0.075]node[anchor=north]{$c$};
                %\draw (1.5,0) circle[radius=.35];
                 \filldraw[gray] (.5,0) circle [radius=0.075]node[anchor=south]{$e$};
             
             \end{tikzpicture}
        \caption{$d\to e, bc\to de, b\to e, a\to de $}
      \end{figure}
     
\subsubsection*{574}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.014771) circle (2.917282127031019cm); %a
            \draw (5.000000, 0.088626) circle (2.7695716395864105cm); %b
            \draw (2.001477, 1.971935) circle (0.5908419497784342cm); %c
            \draw (2.104874, 0.029542) circle (0.7385524372230428cm); %d
            \filldraw [gray] (2.488922, 0.000000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.018699, 3.2)node {$a$};
            \draw[gray] (4.923191, 3.2)node {$b$};
            \draw[gray] (2.069051, 2.8)node {$c$};
            \draw[gray] (1.15, 0.478314)node {$d$};
            \draw[gray] (2.5, 0.25)node {$e$};
        \end{tikzpicture}
    \caption{$ d\to e,ab\to cde,b\to e,a\to de$}
\end{figure}

\subsubsection*{575}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2.25];
            \filldraw [gray] (1,3.25) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3,1.9) circle[radius=0.075] node[anchor=north] {$e$};
            \draw (3,2.2) circle[radius=0.35];
            \filldraw [gray] (3,2.55) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,2.75) circle[radius=0.5];
            \filldraw [gray] (3,3.25) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2.25];
            \filldraw [gray] (5,3.25) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$ac \to d$, $bc \to d$, $ab \to cd$, $a \to e$, $b \to e$, $d \to e$}
   %\label{fig:575}
\end{figure}

\subsubsection*{576}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (2.684859154929577cm); %a
            \draw (5.000000, 0.079225) circle (2.816901408450704cm); %b
            \draw (2.376761, 2.015845) circle (1.4524647887323943cm); %c
            \filldraw [gray] (1.927817, 0.281690) circle[radius=0.075]; %d
            \filldraw [gray] (2.429577, 0.818662) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.350079, 3)node {$a$};
            \draw[gray] (4.946241, 3.2)node {$b$};
            \draw[gray] (2.245117, 3.7)node {$c$};
            \draw[gray] (1.5, 0.258469)node {$d$};
            \draw[gray] (2.65, 1.1)node {$e$};
        \end{tikzpicture}
    \caption{$ bc\to de,c\to e,b\to e,a\to de$}
\end{figure}

\subsubsection*{577}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (3.6,1) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (2,1) circle[radius=1.5];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to e$, $c \to e$, $ab \to c$}
    \label{fig:577}
\end{figure}

\subsubsection*{578}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (2.6991614255765195cm); %a
            \draw (5.000000, 0.209644) circle (2.725366876310272cm); %b
            \draw (2.196017, 0.010482) circle (1.70335429769392cm); %c
            \filldraw [gray] (2.269392, 1.797694) circle[radius=0.075]; %d
            \filldraw [gray] (2.489518, 0.099581) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.306993, 0.120859)node {$a$};
            \draw[gray] (5.219685, 0.121460)node {$b$};
            \draw[gray] (1.336073, 0.121072)node {$c$};
            \draw[gray] (2.30924, 2.09473)node {$d$};
            \draw[gray] (2.490294, 0.2827)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to de, ac\to de, c\to e, ab\to cde, b\to e, a\to e$}
\end{figure}

\subsubsection*{579}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}[scale=0.75]
            %circles
            \draw (0.000000, 2.880435) circle (3.6005434782608696cm); %a
            \draw (5.000000, 0.000000) circle (3.3967391304347827cm); %b
            \draw (2.968750, 3.817935) circle (1.0869565217391306cm); %c
            \draw (4.014946, 3.396739) circle (0.8831521739130436cm); %d
            \filldraw [gray] (3.220109, 2.812500) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-2.288411, 6.130028)node {$a$};
            \draw[gray] (7.966689, 2.132908)node {$b$};
            \draw[gray] (1.719724,
 4.459330)node {$c$};
            \draw[gray] (4.747538, 4.224676)node {$d$};
            \draw[gray] (3.076840, 2.553978)node {$e$};
        \end{tikzpicture}
    \caption{$a\to e,b\to e,c\to e,ab\to cde,ad\to ce,bc\to de$}
\end{figure}

\subsubsection*{580} \begin{figure}[H] \centering \begin{tikzpicture}

    \draw (0, 0) circle[radius = 3];
    \filldraw[gray] (0, 3) circle[radius = 0.001]
    node[anchor = south] {$a$};
    
    \draw (4, 0) circle[radius = 3];
    \filldraw[gray] (4, 3) circle[radius = 0.001]
    node[anchor = south] {$b$};
    
    \draw (2, -2) circle[radius = 1];
    \filldraw[gray] (2, -3) circle[radius = 0.001]
    node[anchor = north] {$c$};
    
    \filldraw[gray] (2, 0) circle[radius = 0.075]
    node[anchor = south] {$d$};
    
    \filldraw[gray] (1.5, -2.3) circle[radius = 0.075]
    node[anchor = south] {$e$};

\end{tikzpicture}
\caption{$bc \to de, c \to e, ab \to cde, b \to d, a \to de.$}
\label{fig:580} \end{figure}

\subsubsection*{581}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=0.45];
            \filldraw [gray] (1,1.45) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1,0.75) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (4,1) circle[radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (4,1) circle[radius=2];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$a \to ce$, $c \to e$, $b\to d$}
    \label{fig:581}
\end{figure}

\subsubsection*{582}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (3.75,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to d$, $c \to de$, $ab \to cd$, $b\to e$}
    \label{fig:582}
\end{figure}

\subsubsection*{583}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=north] {$a$};
        \draw (2.5,0) circle [radius=1];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         \filldraw [gray] (1.75,-0.2) circle[radius=0.05] node[anchor=north] {$e$};
          \filldraw [gray] (1.75,0.4) circle[radius=0.05] node[anchor=north] {$d$};
        \filldraw [gray] (1.75,-.8) circle[radius=0.05] node[anchor=north] {$c$};
       \end{tikzpicture}
        \caption{$a\to de, b\to de, ab\to cde, cd\to e$}
       %\label{fig:19}
    \end{figure}

\subsubsection*{584} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (4,1) circle[radius=2];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to ce$, $b \to de$, $cd\to e$}
    \label{fig:584}
\end{figure}

\subsubsection*{585} \begin{figure}[H] \centering \begin{tikzpicture}

    \draw (0, 0) circle[radius = 3];
    \filldraw[gray] (0, 3) circle[radius = 0.001]
    node[anchor = south] {$a$};
    
    \draw (4, 0) circle[radius = 3];
    \filldraw[gray] (4, 3) circle[radius = 0.001]
    node[anchor = south] {$b$};
    
    \draw (1.5, -1) circle[radius = 0.5];
    \filldraw[gray] (2, -1) circle[radius = 0.001]
    node[anchor = west] {$d$};
    
    \filldraw[gray] (1.12, 0) circle[radius = 0.075]
    node[anchor = west] {$e$};
    
    \draw (0, 1.2) circle[radius = 1.5];
    \filldraw[gray] (-1.5, 1.2) circle[radius = 0.001]
    node[anchor = east] {$c$};

\end{tikzpicture}
\caption{$cd \to e, bc \to de, b \to e, a \to cde.$}
\label{fig:585} \end{figure}

\subsubsection*{586}
      \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \draw (1,0) circle[radius=.5];
                \filldraw[gray] (1,1) circle [radius=.001]node[anchor=north]{$b$};
            \filldraw[gray] (1,0) circle [radius=0.075]node[anchor=north]{$e$};
              \filldraw[gray] (0,0) circle [radius=0.075]node[anchor=north]{$d$};
                \filldraw[gray] (2,0) circle [radius=0.075]node[anchor=north]{$c$};
             \draw (1,0) circle[radius=1.5];
                \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$a$};
             \end{tikzpicture}
        \caption{$b\to e, cd\to e,a \to bcde $}
        %\label{fig:586}
    \end{figure}
    
\subsubsection*{587}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (2.8952205882352944cm); %a
            \draw (5.000000, 0.027574) circle (2.9411764705882355cm); %b
            \draw (0.367647, 0.707721) circle (0.78125cm); %c
            \filldraw [gray] (2.481618, 0.211397) circle[radius=0.075]; %d
            \filldraw [gray] (1.571691, 0.487132) circle[radius=0.075]; %e

            %labels
            \draw[gray] (-0.279290, 3.3)node {$a$};
            \draw[gray] (4.808293, 3.3)node {$b$};
            \draw[gray] (-0.75, 0.7)node {$c$};
            \draw[gray] (2.4, 0.7)node {$d$};
            \draw[gray] (1.490304, .85)node {$e$};
        \end{tikzpicture}
    \caption{$ cd\to e,bc\to de,b\to d,a\to cde$}
\end{figure}

\subsubsection*{588}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 1.000000) circle (2.0cm); %a
            \draw (0.000000, 0.000000) circle (1.4cm); %b
            \draw (3.655000, 1.585000) circle (0.8cm); %c
             \draw (3.325000, 0.830000) circle (0.3cm); %d
            \filldraw [gray] (3.285000, 1.000) circle[radius=0.075]; %e

            %labels
            \draw[gray] (5, 3.2)node {$a$};
            \draw[gray] (0, 1.6)node {$b$};
            \draw[gray] (3.4, 2.58)node {$c$};
            \draw[gray] (3.325, .35)node {$d$};
            \draw[gray] (3.45, .95)node {$e$};
        \end{tikzpicture}
    \caption{$d\to e,bc\to de, c\to e ,ab\to cde, a\to de$}
\end{figure}

\subsubsection*{589}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (1.5,1) circle[radius=1];
            \filldraw [gray] (1.5,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0.5,1) circle[radius=1];
            \filldraw [gray] (0.5,2) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (1,4) circle[radius=0.075] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to cde$, $c \to e$, $d \to e$}
    %\label{fig:589}
\end{figure}

\subsubsection*{590}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1.5,0) circle [radius=1];
        \filldraw [gray] (1.5,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.5,0) circle [radius=0.5];
         \filldraw [gray] (2.5,0.5) circle[radius=0.001] node[anchor=south] {$d$};
         \draw (2,0) circle [radius=0.5];
          \filldraw [gray] (2,0.5) circle[radius=0.001] node[anchor=south] {$c$};
         \filldraw [gray] (2.25,0) circle[radius=0.075] node[anchor=south] {$e$};
         \draw (3.5,0) circle [radius=1];
         \filldraw [gray] (3.5,1) circle[radius=0.001] node[anchor=south] {$b$};
       \end{tikzpicture}
        \caption{$a\to c$, $bc\to d$, $ab\to d$, $c\to e$, $d\to e$}
        \label{fig: 590}
    \end{figure}

\subsubsection*{591}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,0) circle[radius=0.5];
            \filldraw [gray] (2.5,0.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.5,0) circle[radius=0.5];
            \filldraw [gray] (1.5,0.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1.5,0) circle[radius=0.5];%d
            \filldraw [gray] (1.65,0.1) node {$d$};
            \draw (1.5,0) circle[radius=0.4];
            \filldraw [gray] (1.25,0) circle[radius=0.075];%e
            \draw [gray] (1.3, 0.2) node {$e$};
        \end{tikzpicture}
    \caption{$a\to e$, $d\to e$, $c\to de$, $ab\to cde$}
    \label{fig:591}
\end{figure} 
    
\subsubsection*{592} \begin{figure}[H] \centering \begin{tikzpicture}

    \draw (0, 0) circle[radius = 3];
    \filldraw[gray] (0, 3) circle[radius = 0.001]
    node[anchor = south] {$b$};
    
    \draw (6, 0) circle[radius = 2];
    \filldraw[gray] (6, 2) circle[radius = 0.001]
    node[anchor = south] {$a$};
    
    \draw (5, 0) circle[radius = 0.75];
    \filldraw[gray] (5, 0.75) circle[radius = 0.001]
    node[anchor = south] {$d$};
    
    \filldraw[gray] (7, 0) circle[radius = 0.075]
    node[anchor = south] {$c$};
    
    \filldraw[gray] (5, 0) circle[radius = 0.075]
    node[anchor = south] {$e$};

\end{tikzpicture}
\caption{$d \to e, bc \to de, a \to cde.$}
\label{fig:592} \end{figure}

    
\subsubsection*{593}
\begin{figure}[H]

    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1.5) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (4,1.5) circle[radius=0.075] node[anchor=south west] {$c$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,0.5) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$b \to de$, $a \to cde$}
   %\label{fig:593}
\end{figure}

\subsubsection*{594}
    \begin{figure}[H]
        \centering
            \begin{tikzpicture}
            \filldraw[gray] (0,0) circle [radius=.075]node[anchor=north]{$c$};
            \filldraw[gray] (.8,.4) circle [radius=0.075]node[anchor=north]{$d$};
            \filldraw[gray] (2,0) circle [radius=0.075]node[anchor=north]{$e$};
            \draw (2,0) circle[radius=1];
                \filldraw[gray] (2,1) circle [radius=0.001]node[anchor=south]{$b$};
            \draw (1.5,0) circle[radius=2];
                \filldraw [gray] (1.5,2) circle[radius=0.001] node[anchor=south] {$a$};
            \end{tikzpicture}
        \caption{$b\to e, bc\to de,a \to bcde$}
        %\label{fig:594}
    \end{figure}
 
\subsubsection*{595}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2.25,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2.75,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to de$, $c \to de$, $ab \to c$, $bd\to e$}
    \label{fig:595}
\end{figure}

\subsubsection*{596}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (0,1.65) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0,1) circle[radius=0.65];
            \filldraw [gray] (-1,0.6) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (-1,-0.5) circle[radius=1.1];
            \filldraw [gray] (0,1.5) circle[radius=0.001] node[anchor=north] {$c$};
            \draw (0,1) circle[radius=0.5];
            \filldraw [gray] (0.3,0.55) circle[radius=0.05] node[anchor=north west] {$d$};
            \filldraw [gray] (0,0.55) circle[radius=0.05] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a\to cde$, $c\to e$, $bd\to e$, $bc\to de$}
    \label{fig:596}
\end{figure} 

 \subsubsection*{597}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (0,3) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (4,3) circle[radius=0.75];
            \filldraw [gray] (4,3.75) circle[radius=0.001] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to cde$, $bc \to de$, $be\to d$, $c\to e$}
   %\label{fig:597}
\end{figure} 

\subsubsection*{598}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (1,4) circle[radius=0.075] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$c \to de$, $a \to cde$}
    %\label{fig:598}
\end{figure}

\subsubsection*{599}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (3,1.4) circle[radius=0.075] node[anchor=north] {$e$};
            \draw (3,2) circle[radius=0.5];
            \filldraw [gray] (3,2.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3,1) circle[radius=3.5];
            \filldraw [gray] (3,4.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$bd \to e, cd \to e, bc \to de, a \to bcde$}
    %\label{fig:599}
\end{figure}

\subsubsection*{600}
    \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (0,0) circle[radius=0.075] node[anchor=north] {$c$}; 
             \filldraw[gray] (1,0) circle[radius=0.075] node[anchor=north] {$e$};
             \filldraw[gray] (2,0) circle[radius=0.075] node[anchor=north] {$d$};
             \filldraw[gray] (3,0) circle[radius=0.075] node[anchor=north] {$b$};  
             \draw (1.5,0) circle[radius=2];
            \filldraw [gray] (1.5,2) circle[radius=0.001] node[anchor=south] {$a$};
             \end{tikzpicture}
        \caption{$be\to d, cd\to e, bc \to de, a \to bcde$}
        %\label{fig:600}
    \end{figure}
    
\subsubsection*{601}
      \begin{figure}[H]
        \centering
       
             \begin{tikzpicture}
             \draw (1,0) circle[radius=1.25];
                \filldraw[gray] (1,1.25) circle [radius=.001]node[anchor=south]{$a$};
         
                \draw (1,0) circle[radius=.5];
                \filldraw[gray] (0.65, 0.6) circle node{$d$};
        
                \draw (.25,0) circle[radius=1];
                \filldraw[gray] (0,1) circle [radius=.001]node[anchor=south]{$b$};
              
                    \draw (1.75,0) circle[radius=1];
                \filldraw[gray] (2,1) circle [radius=.001]node[anchor=south]{$c$};
                
                \filldraw[gray] (1,0) circle [radius=.075]node[anchor=south]{$e$};
             \end{tikzpicture}
        \caption{$a \to de$, $b \to e$, $c \to e$, $d \to e$, $bc\to de$}
        %\label{fig:601}
    \end{figure}
    
\subsubsection*{602}
    \begin{figure}[H]
        \centering
             \begin{tikzpicture}
                \draw (.8,-.25) circle[radius=1];
                \draw[gray] (.7, .95) node{$b$};
                \draw (1.5,0) circle[radius=0.75];%c
                \draw[gray] (1.7, 0.55) node{$c$};
                \draw (2,0) circle[radius=.5];%d
                \filldraw[gray] (1.21, 0.91) node {$d$};
                \draw (2,0) circle[radius=1];
                \filldraw[gray] (2,1) circle [radius=0.001]node[anchor=south]{$a$};
                \filldraw[gray] (1.65,0.075) circle [radius=0.075]node[anchor=north]{$e$};
             \end{tikzpicture}
        \caption{$a \to de$, $b \to e$, $c \to e$, $d \to e$, $ab\to cde$}
        %\label{fig:602}
    \end{figure}
    
\subsubsection*{603}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1.75,1) circle[radius=1.5];
                \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$a$};
            
                \draw (3,1.6) circle[radius=0.3];%d
                \draw [gray] (3, 2.1) node {$d$};
                    
            \draw (3,1.9) circle[radius=0.5];
                \filldraw [gray] (3,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (4.25,1) circle[radius=1.5];
                \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (3,1.5) circle[radius=0.075];%e
            \draw [gray] (2.8,1.65) node {$e$};
        \end{tikzpicture}
    \caption{$a \to e$, $b \to e$, $c \to e$, $d \to e$, $ac \to de$, $bc \to de$, $ab \to cde$}
    %\label{fig:603}
\end{figure}

\subsubsection*{604}
    \begin{figure}[H]
        \centering
       
             \begin{tikzpicture}
            
                \draw (.75,0) circle[radius=1];
            \filldraw [gray] (.5,1) circle[radius=0.001] node[anchor=south] {$a$};
            
                \draw (1,0) circle[radius=1];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {{$c$}};
            
                \draw (2,0) circle[radius=1];
            \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=south] {$d$};
         
             \draw (2.25,0) circle[radius=1];
            \filldraw [gray] (2.5,1) circle[radius=0.001] node[anchor=south] {$b$};
            
        \filldraw [gray] (1.5,0) circle[radius=0.075] node[anchor=south] {$e$};
             \end{tikzpicture}
        \caption{$a \to e$, $b \to e$, $c \to e$, $d \to e$, $ad\to ce$, $bc\to de$, $ab \to cde$}
        %\label{fig:604}
    \end{figure}
    
\subsubsection*{605}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,1) circle[radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (2,3.5) circle[radius=0.075] node[anchor=south] {$c$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to de$, $d \to e$}

    %\label{fig:605}
\end{figure}

\subsubsection*{606}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.000000, 0.486111) circle (3.0864197530864197cm); %a
            \draw (0.000000, 0.000000) circle (2.1604938271604937cm); %b
            \draw (3.263889, 1.751543) circle (1.234567901234568cm); %c
            \draw (2.461420, 0.169753) circle (0.4938271604938272cm); %d
            \filldraw [gray] (2.044753, 0.123457) circle[radius=0.075]; %e

            %labels
            \draw[gray] (4.929824, 4.0)node {$a$};
            \draw[gray] (-0.103536, 2.5)node {$b$};
            \draw[gray] (3.014475, 3.3)node {$c$};
            \draw[gray] (2.880846, -0.252467)node {$d$};
            \draw[gray] (1.7456, 0.135)node {$e$};
        \end{tikzpicture}
    \caption{$d\to e, bc\to de, ab\to cde, b\to e, a\to de$}
\end{figure}

\subsubsection*{607}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (4.5,1) circle[radius=0.075] node[anchor=south] {$c$};
            \draw (2,1) circle[radius=1.5];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to ce$, $b \to e$, $d \to e$, $ab \to cde$, $bc\to de$}
    \label{fig:607}
\end{figure}

\subsubsection*{608}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,0.75) circle[radius=2];
            \filldraw [gray] (1,-1.25) circle[radius=0.001] node[anchor=north] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to de$, $c \to e$}
    %\label{fig:608}
\end{figure}

\subsubsection*{609} \begin{figure}[H] \centering \begin{tikzpicture}

    \draw (0, 0) circle[radius = 4];
    \filldraw[gray] (0, 4) circle[radius = 0.001]
    node[anchor = south] {$a$};
    
    \draw (5, 0) circle[radius = 3];
    \filldraw[gray] (5, 3) circle[radius = 0.001]
    node[anchor = south] {$b$};
    
    \draw (3, 2) circle[radius = 1.5];
    \filldraw[gray] (3, 3) circle[radius = 0.001]
    node[anchor = south] {$c$};
    
    \draw (2.8, 0.3) circle[radius = 1];
    \filldraw[gray] (2.8, -1.3) circle[radius = 0.001]
    node[anchor = south] {$d$};
    
    \filldraw[gray] (3, 1.5) circle[radius = 0.075]
    node[anchor = south] {$e$};

\end{tikzpicture}
\caption{$bc \to de, c \to e, ab \to cde, b \to e, a \to de.$}
\label{fig:609} \end{figure}

\subsubsection*{610}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         \draw (1,0.5) circle[radius=0.48];
         \draw [gray] (0.4, 0.65)
         node {$c$};
         \draw (1,-0.5)circle [radius=.2];
          \filldraw [gray] (0.8, -0.17) node {$d$};
          \draw (1.8,0) circle [radius=0.84];
           \filldraw [gray] (1.8,0.84) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1.3,0.4) circle[radius=0.075];%e
            \draw [gray] (1.2,0.2) node {$e$};
       \end{tikzpicture}
        \caption{$a\to cde, b\to e, c\to e$}
    \end{figure}
    
\subsubsection*{611}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 0.000000) circle (3.9237668161434973cm); %a
            \draw (5.000000, 0.213004) circle (3.5874439461883405cm); %b
            \draw (0.930493, 1.647982) circle (1.4573991031390134cm); %c
            \draw (2.634529, 2.634529) circle (0.5605381165919282cm); %d
            \draw (1.995516, 1.255605) circle (0.11210762331838564cm); %e

            %labels
            \draw[gray] (0, 4.185922)node {$a$};
            \draw[gray] (5.2998, 4.05)node {$b$};
            \draw[gray] (1.05, 3.25)node {$c$};
            \draw[gray] (2.565319, 3.4)node {$d$};
            \draw[gray] (1.96105, 1.555337)node {$e$};
        \end{tikzpicture}
    \caption{$bc \to de, ab \to cde, a \to ce, b \to e, c \to e$}
\end{figure}

\subsubsection*{612}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (1.75,.5) circle [radius=.5];
            \filldraw [gray] (1.45, 0.65) node {$c$};
            \filldraw [gray] (1.75,.9) circle[radius=0.075] node[anchor=south] {$d$};
             \draw (2.5,0.15) circle [radius=.85];
                \filldraw [gray] (2.5,1) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1.8,.15) circle[radius=0.075] node[anchor=south] {$e$};
       \end{tikzpicture}
        \caption{$c\to de, ab\to cde, a\to e, b \to e$}
        %\label{fig:17}
    \end{figure}

\subsubsection*{613}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1.5];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (1,.5) circle [radius=.5];
            \filldraw [gray] (1, 1.15) node {$c$};
        \filldraw [gray] (2.3,.15) circle[radius=0.075] node[anchor=south] {$d$};
             \draw (3,0.15) circle [radius=.85];
                \filldraw [gray] (3,1) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1,.15) circle[radius=0.075] node[anchor=south] {$e$};
       \end{tikzpicture}
        \caption{$bc\to de, b \to d, c \to e, a \to cde$}
        %\label{fig:17}
    \end{figure} 
\subsubsection*{614}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.000000, 1.371795) circle (4.487179487179487cm); %a
            \draw (5.000000, 1.948718) circle (4.102564102564102cm); %b
            \draw (1.423077, 0.000000) circle (1.282051282051282cm); %c
            \draw (3.794872, 1.589744) circle (0.641025641025641cm); %d
            \draw (2.564103, 1.371795) circle (0.1282051282051282cm); %e

            %labels
            \draw[gray] (-0.512338, 6.067111)node {$a$};
            \draw[gray] (4.963859, 6.28707)node {$b$};
            \draw[gray] (1.446752, 1.450444)node {$c$};
            \draw[gray] (3.680032, 2.43665)node {$d$};
            \draw[gray] (2.538694, 1.6510303)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e, a \to cde, b \to de$}
\end{figure}
    
\subsubsection*{615}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,.5) circle[radius=0.001] node[anchor=south] {$c$};
          \draw (5,2) circle [radius=2];
           \filldraw [gray] (5,4) circle[radius=0.001] node[anchor=south] {$b$};
        \draw (3.25,2.5) circle [radius=.5];
           \filldraw [gray] (3.25,3) circle[radius=0.001] node[anchor=south] {$d$};
        \filldraw [gray] (3.2,1.75) circle[radius=0.075] node[anchor=north] {$e$};
        \draw (3.5,1.5) circle[radius=4];
            \filldraw [gray] (3.5,5.5) circle[radius=0.001] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$b\to e, bc \to de, cd\to e, a \to bcde$}
        %\label{fig:615}
    \end{figure}
    
\subsubsection*{616}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$b$};
         \filldraw [gray] (3,0) circle[radius=0.075] node[anchor=south] {$e$};
          \filldraw [gray] (1.25,0) circle[radius=0.075] node[anchor=south] {$d$};
         \filldraw [gray] (4.5,0) circle[radius=0.075] node[anchor=south] {$c$};
         \draw (2.5,0) circle[radius=2.5];
            \filldraw [gray] (2.5,2.5) circle[radius=0.001] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$b\to d, bc\to de, cd\to e,a \to bcde$}
        %\label{fig:616}
    \end{figure}

\subsubsection*{617}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \draw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2.5,1) circle[radius=0.5];
            \draw [gray] (2.55,1.7) node {$d$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to de$, $c \to de$, $ab \to cde$, $d\to e$}
    \label{fig:617}
\end{figure}

\subsubsection*{618}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.234160, 0.000000) circle (4.8209366391184565cm); %a
            \draw (5.000000, 2.024793) circle (4.407713498622589cm); %b
            \draw (0.000000, 0.730028) circle (2.6859504132231398cm); %c
            \draw (0.936639, 3.305785) circle (0.7575757575757575cm); %d
            \draw (0.426997, 3.264463) circle (0.1377410468319559cm); %e

            %labels
            \draw[gray] (-0.1, 5)node {$a$};
            \draw[gray] (5.3, 6.6)node {$b$};
            \draw[gray] (-0.5, 3.55)node {$c$};
            \draw[gray]
 (0.9, 4.25)node {$d$};
            \draw[gray] (0.4, 3.55)node {$e$};
        \end{tikzpicture}
    \caption{$c \to e, d \to e, a \to cde,bc \to de$}
\end{figure}

\subsubsection*{619}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$b$};
        \draw (2.75,0) circle [radius=.5];
            \filldraw [gray] (2.75,.5) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (2.75,0) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,0) circle[radius=0.075] node[anchor=south] {$c$};
        \draw (2,0) circle[radius=2.5];
            \filldraw [gray] (2,2.5) circle[radius=0.001] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$d\to e, bc\to de,a \to bcde$}
        %\label{fig:619}
    \end{figure}
    
\subsubsection*{620}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1.5,1.5) circle[radius=0.075] node[anchor=north east] {$e$};
            \filldraw [gray] (2.5,1.5) circle[radius=0.075] node[anchor=north west] {$c$};
            \filldraw [gray] (2,2.5) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (1,2) circle[radius=2];
            \filldraw [gray] (1,4) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3,2) circle[radius=2];
            \filldraw [gray] (3,4) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to cde, b \to cde$}
   %\label{fig:620}
\end{figure}

\subsubsection*{621}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$b$};
         \filldraw [gray] (1,0.5) circle[radius=0.075] node[anchor=south] {$e$};
          \filldraw [gray] (1,-0.5) circle[radius=0.075] node[anchor=south] {$d$};
          \draw (2,0) circle [radius=0.5];
           \filldraw [gray] (2,0.5) circle[radius=0.001] node[anchor=south] {$c$};
          \draw (1.25,0) circle[radius=1.5];
            \filldraw [gray] (1.25,1.5) circle[radius=0.001] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$b\to de,a \to bcde$}
        %\label{fig:621}
    \end{figure}

\subsubsection*{622}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$a$};
             \draw (3,3) circle[radius=1.75];
            \filldraw [gray] (3,4.25) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (0,3) circle[radius=0.075] node[anchor=south] {$b$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to cde$, $bd\to e$, $c\to de$}
   %\label{fig:22}
\end{figure}
    
\subsubsection*{623}
        \begin{figure}[H]
        \centering
       
             \begin{tikzpicture}
        
                 \draw (2.5,0) circle[radius=0.3];
                \filldraw [gray] (2.6,0.45) node {$d$};
             \draw (1.5,0) circle[radius=1];
                \filldraw [gray] (0.9, 1) node {$c$};
                
             \draw (2,0) circle[radius=1.25];
             \filldraw [gray] (2,1.5) node {$a$};
             
             \draw (3,0) circle [radius=1];
                \filldraw [gray] (3.1, 1.2) node {$b$};
                
            \filldraw [gray] (2.4,0) circle[radius=0.075] node[anchor=west] {$e$};
             \end{tikzpicture}
        \caption{$a \to de$, $b \to de$, $c \to e$, $d \to e$,}
        %\label{figure: 623}
    \end{figure}
    
\subsubsection*{624}
   \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (2.25,0) circle [radius=1];
        \filldraw [gray] (2.25,1) circle[radius=0.001] node[anchor=south] {$b$};
          \draw (5,0) circle [radius=2];
           \filldraw [gray] (5,2) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (3.25,.5) circle [radius=.5];
           \filldraw [gray] (3.25,1) circle[radius=0.001] node[anchor=south] {$c$};
   
             \draw (3.23,.1) circle[radius=0.2];
             \filldraw [gray] (3.35, 0.45) node {$d$};
                
            \filldraw [gray] (3.15,0.2) circle[radius=0.065];%e
            \draw [gray] (2.92,0.3) node {$e$};
       \end{tikzpicture}
        \caption{$a \to de$, $b \to e$, $c \to e$, $d \to e$, $bc \to de$, $ab\to cde$}
        %\label{fig:624}
    \end{figure}

\subsubsection*{625}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=2];
        \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
    %\filldraw [gray] (1,0.5) circle[radius=0.075] node[anchor=south] {$c$};
        \draw (1,0.5) circle [radius=1];
        \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$c$};
          %\filldraw [gray] (1,-0.5) circle[radius=0.075] node[anchor=south] {$d$};
    \draw (1,-0.5) circle [radius=1];
        \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$d$};
    \draw (2.25,0) circle [radius=1];
           \filldraw [gray] (2.25,1) circle[radius=0.001] node[anchor=south] {$b$};
    \filldraw [gray] (1.5,0) circle[radius=0.075] node[anchor=south] {$e$};
       \end{tikzpicture}
        \caption{$a\to cde$, $b \to e$, $c \to e$, $d \to e$,}
        %\label{fig:625}
    \end{figure}
    
\subsubsection*{626}
      \begin{figure}[H]
        \centering
       \begin{tikzpicture}
       \draw (1,0) circle [radius=1];
        \filldraw [gray] (1,1) circle[radius=0.001] node[anchor=south] {$a$};
         
             \draw (2,0) circle [radius=.75]; %d
             \filldraw [gray] (2,.75) circle[radius=0.001] node[anchor=south] {$d$};
             \draw (1.25,0) circle [radius=.5]; %c
             \filldraw [gray] (1.25,.5) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (2.9,0) circle [radius=1.5];%b
             \filldraw [gray] (2.9,1.5) circle[radius=0.001] node[anchor=south] {$b$};
        \filldraw [gray] (1.6,0) circle[radius=0.075];%e
        \draw [gray] (1.55, 0.2) node {$e$};
       \end{tikzpicture}
        \caption{$a \to ce$, $b \to e$, $c \to e$, $d \to e$, $bc\to de$, $ab\to cde$}
        %\label{fig:626}
    \end{figure}
    
\subsubsection*{627}
         \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=2];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.5,0) circle [radius=1]; %c
            \filldraw [gray] (2.47, 1.12) node {$c$};
        \draw (2.5,0) circle [radius=0.75];%d
            \filldraw [gray] (2.5, 0.56) node {$d$};
        \draw (4,0) circle [radius=2];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$b$};
        \filldraw [gray] (2.5,-0.35) circle[radius=0.075] node[anchor=south] {$e$};
       \end{tikzpicture}
        \caption{$a \to e$, $b \to e$, $c \to de$, $d \to e$, $ab\to cde$}
        %\label{fig:627}
    \end{figure}

\subsubsection*{628}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=north] {$a$};
        \draw (2.5,0) circle [radius=1];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         \filldraw [gray] (1.75,0.1) circle[radius=0.05] node[anchor=south] {$e$};
         
         
         \draw (1.75,0.2) circle [radius=0.25];%d
          \filldraw [gray] (1.74, -0.2) node {$d$};
        \filldraw [gray] (1.75,-.8) circle[radius=0.05] node[anchor=north] {$c$};
       \end{tikzpicture}
        \caption{$a\to de, b\to de, ab\to cde, d\to e$}
       %\label{fig:628}
    \end{figure}
    
\subsubsection*{629}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (5,1) circle[radius=0.075] node[anchor=south] {$c$};
            
            \draw (2.25,1) circle[radius=1.25];%d
            \draw [gray] (1.96, 2.43) node {$d$};
            \draw (3,1) circle[radius=2.5];
            \filldraw [gray] (3,3.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$a \to cde$, $d \to e$, $b \to e$, $bc\to de$}
    \label{fig:629}
\end{figure}

\subsubsection*{630}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1.75,1.75) circle[radius=0.075] node[anchor=east] {$e$};
            \draw (2,3) circle[radius=2];
            \filldraw [gray] (2,5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2.25,1.75) circle[radius=0.075] node[anchor=west] {$d$};
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,-1) circle[radius=0.001] node[anchor=north] {$a$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,-1) circle[radius=0.001] node[anchor=north] {$b$};
        \end{tikzpicture}
    \caption{$a \to de, b \to de, c \to de$}
   %\label{fig:630}
\end{figure}

\subsubsection*{631}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];%a
            \filldraw [gray] (1,1.2) node {$a$};
        \draw (2.5,0) circle [radius=1];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         
         \filldraw [gray] (1.75, -0.48) circle[radius=0.05];%e
         \draw [gray] (1.73, -0.3) node {$e$};
         
          \filldraw [gray] (1.7, 0.15) circle[radius=0.05]
 node[anchor=south] {$d$};
          \draw (1.75,-0.65) circle [radius=0.25];
        \filldraw [gray] (1.55,-.85) circle[radius=0.001];%c
        \filldraw [gray] (1.72, -1.05) node {$c$};
       \end{tikzpicture}
        \caption{$a\to de, b\to de, ab\to cde, c\to e$}
       %\label{fig:631}
    \end{figure}

\subsubsection*{632} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,1) circle[radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (4,1) circle[radius=2];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$d$};
        \end{tikzpicture}
    \caption{$a \to ce$, $b \to de$, $c\to e$, $ab \to cde$}
    \label{fig:632}
\end{figure}

\subsubsection*{633}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2.75,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (2.5,1) circle[radius=1];
            \filldraw [gray] (2.3, 2.12) node {$c$};
            \draw (4.5,1) circle[radius=2];
            
            \filldraw [gray] (4.5,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to de$, $c \to de$, $ab \to cde$, $b\to e$}
    \label{fig:633}
\end{figure}

\subsubsection*{634}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.234160, 0.261708) circle (4.8209366391184565cm); %a
            \draw (5.000000, 2.286501) circle (4.407713498622589cm); %b
            \draw (0.000000, 0.991736) circle (2.6859504132231398cm); %c
            \draw (0.895317, 3.484848) circle (0.6198347107438016cm); %d
            \draw (1.763085, 0.000000) circle (0.41322314049586767cm); %e

            %labels
            \draw[gray] (-1.473434, 5)node {$a$};
            \draw[gray] (5, 6.9)node {$b$};
            \draw[gray] (-0.35, 3.8)node {$c$};
            \draw[gray] (0.8, 4.26566)node {$d$};
            \draw[gray] (1.773, 0.5647)node {$e$};
        \end{tikzpicture}
    \caption{$c \to e, a \to cde, b \to e, bc \to de$}
\end{figure}


\subsubsection*{635}
        \begin{figure}[H]
        \centering
             \begin{tikzpicture}
             \filldraw[gray] (2.5,0) circle[radius=0.075] node[anchor=north] {$e$}; 
             \draw (1,0) circle[radius=0.5];
             \filldraw [gray] (1,0.5) circle[radius=0.001] node[anchor=south] {$d$};
             \draw (2,0) circle[radius=1];
             \filldraw [gray] (2,1) circle[radius=0.001] node[anchor=south] {$c$};
             \draw (3,0) circle [radius=1];
             \filldraw [gray] (3,1) circle[radius=0.001] node[anchor=south] {$b$};
             \draw (2.25,0) circle[radius=2];
            \filldraw [gray] (2.25,2) circle[radius=0.001] node[anchor=south] {$a$};
            \end{tikzpicture}
        \caption{$c\to e, b\to e,a \to bcde$}
        %\label{figure 635}
    \end{figure}
    
\subsubsection*{636} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=1];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (4,1) circle[radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (2.5,1) circle[radius=2.5];
            \filldraw [gray] (2.5,3.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$c \to e, b \to d,a \to bcde, bc \to de$}
    %\label{fig:636}
\end{figure}
    
\subsubsection*{637}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2,2) circle[radius=0.075] node[anchor=north] {$e$};
            \filldraw [gray] (2.5,2) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (1.5,2) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (1,2) circle[radius=2];
            \filldraw [gray] (1,4) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3,2) circle[radius=2];
            \filldraw [gray] (3,4) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to cde, b \to cde, cd \to e$}
   %\label{fig:637}
\end{figure}

\subsubsection*{638}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2];
            \filldraw [gray] (3,5) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (0,3) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (4,3) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (2,3) circle[radius=3];
            \filldraw [gray] (2,6) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$b \to de, cd \to e,a \to bcde$}
    %\label{fig:638}
\end{figure}

\subsubsection*{639}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1,1) circle[radius=1];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$d$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to cde, c \to de, d \to e$}
    %\label{fig:639}
\end{figure}

\subsubsection*{640}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,2) circle[radius=2];
            \filldraw [gray] (2,4) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (3,1.5) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (1,1.5) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (2,2.5) circle[radius=0.075] node[anchor=south] {$c$};
            \draw (2,2) circle[radius=2.5];
            \filldraw [gray] (2,4.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$b \to cde,a \to bcde$}
    %\label{fig:640}
\end{figure}

\subsubsection*{641}
      \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (.8,1.15) node {$a$};
        \draw (2,0) circle [radius=1];
            \filldraw [gray] (2.2,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         \draw (1.5,-.866) circle [radius=1];
            \filldraw [gray] (1.5, 0.27) node {$c$};
        \draw (1.5,-0.25) circle [radius=0.25];
            \filldraw [gray] (1.5,-0.65) node {$d$};
        \filldraw [gray] (1.5,-0.35) circle[radius=0.075] node[anchor=south] {$e$};
       \end{tikzpicture}
        \caption{$a \to de$, $b \to de$, $c \to de$, $d \to e$}
        %\label{fig:641}
    \end{figure}
    
\subsubsection*{642}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1.5];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2.5,0) circle [radius=1.5];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=south] {$b$};
        \draw (1.75,0) circle [radius=0.5];%d
            \filldraw [gray] (1.75, 0.7) node {$d$};
        \draw (1.75,-0.8) circle [radius=0.65];
            \draw [gray] (1.75, -0.01) node {$c$};
        \filldraw [gray] (1.7,-0.35) circle[radius=0.075];%e
        \draw [gray] (1.9,-0.35) node {$e$};
       \end{tikzpicture}
        \caption{$a\to de$, $b\to de$, $c \to e$, $d \to e$, $ab\to cde$}
        %\label{fig:642}
    \end{figure}
    
\subsubsection*{643} 
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,1) circle [radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (4,1) circle[radius=2];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3,1) circle [radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$d$};
         \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to ce$, $b \to de$, $c \to e$, $d \to e$, $ab \to cde$}
    %\label{fig:643}
\end{figure}

\subsubsection*{644}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2.5];
            \filldraw [gray] (1,3.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2.5,1) circle [radius=1];
            \filldraw [gray] (2.5,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,1) circle[radius=1.5];
            \filldraw [gray] (3,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (5,1) circle[radius=2];
            \filldraw [gray] (5,3) circle[radius=0.001] node[anchor=south] {$b$};
                \filldraw [gray] (3.3,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}

    \caption{$a \to de$, $b \to e$, $c \to de$, $d \to e$, $ab \to cde$}
    %\label{fig:644}
\end{figure}

\subsubsection*{645}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (3,3) circle[radius=2.5];
            \filldraw [gray] (3,5.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,3) circle [radius=1.5];
            \draw [gray] (0.7, 4.67) node {$b$};
            \draw (2,3) circle [radius=1.5];
            \filldraw [gray] (2,4.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,3) circle [radius=1.5];
            \filldraw [gray] (3,4.5) circle[radius=0.001] node[anchor=south] {$c$};
        \filldraw [gray] (2,3) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to cde$, $b \to e$, $c \to e$, $d \to e$, $bc \to de$}
    %\label{fig:645}
\end{figure}

\subsubsection*{646}
      \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (.8,1.5) circle[radius=0.001] node[anchor=north] {$d$};
        \draw (2,0) circle [radius=1];
            \filldraw [gray] (2.2,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         \draw (1.5,-.866) circle [radius=1];
            \filldraw [gray] (1.5,-1.866) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (1.5,-.25) circle[radius=0.075] node[anchor=south] {$e$};
        \draw (1.5,-0.25) circle[radius=2];
            \filldraw [gray] (1.5,1.75) circle[radius=0.001] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$d\to e, b\to e, c\to e, a\to bcde$}
        %\label{fig:646}
    \end{figure}

\subsubsection*{647}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (4.224806, 0.794574) circle (3.2945736434108523cm); %a
            \draw (0.000000, 0.000000) circle (3.2945736434108523cm); %b
            \filldraw [gray] (5.000000, 2.751938) circle[radius=0.075]; %c
            \draw (2.015504, 0.813953) circle (0.9689922480620154cm); %d
            \filldraw [gray] (1.996124, 0.765504) circle[radius=0.075]; %e

            %labels
            \draw[gray] (4.2, 4.25)node {$a$};
            \draw[gray] (-0.156, 3.5)node {$b$};
            \draw[gray] (5, 2.95) node {$c$};
            \draw[gray] (1.9, 2)node {$d$};
            \draw[gray] (2, 0.989836)node {$e$};
        \end{tikzpicture}
    \caption{$ d\to e,b\to de,a\to cde$}
\end{figure}
    
\subsubsection*{648}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (3,1) circle[radius=1];
            \filldraw [gray] (3,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (5,1) circle[radius=1.5];
            \filldraw [gray] (5,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (2.75,1) circle[radius=3.75];
            \filldraw [gray] (2.75,4.75) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$b \to e, d \to e, bc \to de,a \to bcde$}
    %\label{fig:648}
\end{figure}

\subsubsection*{649}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2,1.5) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (2,1) circle[radius=1.5];
            \filldraw [gray] (1.75,2.375) circle[radius=0.001] node[anchor=south east] {$c$};
            \filldraw [gray] (2,0.5) circle[radius=0.075] node[anchor=north] {$d$};
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to de, b \to de, c \to de, ab \to cde$}
   %\label{fig:649}
\end{figure}

\subsubsection*{650}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.234160, 0.592287) circle (4.8209366391184565cm); %a
            \draw (5.000000, 2.617080) circle (4.407713498622589cm); %b
            \draw (0.000000, 1.322314) circle (2.6859504132231398cm); %c
            \draw (2.506887, 0.000000) circle (0.6198347107438016cm); %d
            \draw (1.267218, 2.975207) circle (0.41322314049586767cm); %e

            %labels
            \draw[gray] (-.4, 5.6)node {$a$};
            \draw[gray] (5.2, 7.25)node {$b$};
            \draw[gray] (-0.2, 4.2)node {$c$};
            \draw[gray] (2.2, 0.8)node {$d$};
            \draw[gray] (1.1, 3.5041)node {$e$};
        \end{tikzpicture}
    \caption{$c \to e, a \to cde, b \to de$}
\end{figure}

\subsubsection*{651}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (3,1) circle[radius=2.5];
            \filldraw [gray] (3,3.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$a \to cde$, $c \to de$, $b \to e$}
    \label{fig:651}
\end{figure}

\subsubsection*{652}
    \begin{figure}[H]
        \centering
       \begin{tikzpicture}
        \draw (1,0) circle [radius=1];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=north] {$c$};
        \draw (2.5,0) circle [radius=1];
            \filldraw [gray] (2.5,1.5) circle[radius=0.001] node[anchor=north] {$b$};
         \filldraw [gray] (1.75,0) circle[radius=0.05] node[anchor=north] {$e$};
        \filldraw [gray] (1.75,-.8) circle[radius=0.05] node[anchor=north] {$d$};
        \draw (1.75,0) circle[radius=2];
            \filldraw [gray] (1.75,2) circle[radius=0.001] node[anchor=south] {$a$};
       \end{tikzpicture}
        \caption{$c\to e, b\to e, bc\to de, a \to bcde$}
        %\label{fig:652}
    \end{figure}
    
\subsubsection*{653}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,1) circle[radius=2];
            \filldraw [gray] (2,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
            \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=south] {$d$};
            \filldraw [gray] (2.5,1) circle[radius=0.075] node[anchor=south] {$c$};
            \draw (2,1) circle[radius=2.5];
            \filldraw [gray] (2,3.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$b \to cde, cd \to e, a \to bcde$}
    %\label{fig:653}
\end{figure}

\subsubsection*{654}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,1) circle [radius=1];
            \filldraw [gray] (2, 1.8) node {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
        \draw (2,1) circle[radius=1.5];
            \filldraw [gray] (2,2.35) node {$c$};
        \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to de$, $b \to de$, $c \to de$, $d \to e$, $ab \to cde$}
    %\label{fig:654}
\end{figure}

\subsubsection*{655}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,1) circle [radius=.9];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (0.5,1) circle [radius=1];
            \filldraw [gray] (0.5,2) circle[radius=0.001] node[anchor=south] {$c$};
                \filldraw [gray] (1.25,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to cde$, $b \to de$, $c \to e$, $d \to e$}
    %\label{fig:655}
\end{figure}

\subsubsection*{656}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,1) circle [radius=1.5];
            \filldraw [gray] (2,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (4,1) circle [radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (4,1) circle[radius=1.5];
            \filldraw [gray] (4,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (4,1) circle[radius=2];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$a$};
          \filldraw [gray] (3.25,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to cde$, $b \to e$, $c \to de$, $d \to e$}
    %\label{fig:656}
\end{figure}

\subsubsection*{657}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (2,1) circle[radius=2];
            \filldraw [gray] (2,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,1) circle [radius=0.75];
            \filldraw [gray] (2,1.75) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1.5,1) circle [radius=0.75];
            \filldraw [gray] (1.5,1.75) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2.5,1) circle [radius=0.75];
            \filldraw [gray] (2.5,1.75) circle[radius=0.001] node[anchor=south] {$c$};
  
    \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to bcde$, $b \to e$, $c \to e$, $d \to e$, $bc \to de$}
    %\label{fig:657}
\end{figure}

\subsubsection*{658}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$c$};
            \filldraw [gray] (4,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (4,1) circle[radius=1];
            \filldraw [gray] (4,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (4,1) circle[radius=2];
            \filldraw [gray] (4,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (3,1) circle[radius=3];
            \filldraw [gray] (3,4) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$b \to de, d \to e,a \to bcde$}
    %\label{fig:658}
\end{figure}

\subsubsection*{659}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2,1.5) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (1.5,1) circle[radius=1.5];
            \filldraw [gray] (1.5,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2,0.5) circle[radius=0.075] node[anchor=north] {$d$};
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to cde, b \to de, c \to de$}
   %\label{fig:659}
\end{figure}

\subsubsection*{660}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2,1.5) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (2,1.5) circle[radius=0.5];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2,0.5) circle[radius=0.075] node[anchor=north] {$d$};
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to cde, b \to cde, c \to e$}
   %\label{fig:660}
\end{figure}

\subsubsection*{661}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (2,1) circle[radius=3];
            \filldraw [gray] (2,4) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$b \to de, c \to e, a \to bcde$}
    %\label{fig:661}
\end{figure}

\subsubsection*{662}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,1) circle [radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (3,1) circle[radius=2.5];
            \filldraw [gray] (3,3.5) circle[radius=0.001] node[anchor=south] {$a$};
        \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to cde$, $b \to de$, $c \to de$, $d \to e$}
    %\label{fig:662}
\end{figure}

\subsubsection*{663}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,1.5) circle [radius=0.75];
            \filldraw [gray] (2,2.25) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,0.5) circle [radius=0.75];
            \filldraw [gray] (2,-0.25) circle[radius=0.001] node[anchor=north] {$c$};
        \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=west] {$e$};
        \end{tikzpicture}
    \caption{$a \to cde$, $b \to cde$, $c \to e$, $d \to e$}
    %\label{fig:663}
\end{figure}

\subsubsection*{664}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2.5];
            \filldraw [gray] (1,3.5) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (0.5,1) circle [radius=1];
            \filldraw [gray] (0.5,2) circle[radius=0.001] node[anchor=south west] {$c$};
            \draw (2,1) circle[radius=1.5];
            \filldraw [gray] (2,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,1) circle [radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$d$};
          \filldraw [gray] (1.25,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to bcde$, $b \to de$, $c \to e$, $d \to e$}
    %\label{fig:664}
\end{figure}

\subsubsection*{665}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \filldraw [gray] (2,1.25) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (2,1) circle[radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2,0.75) circle[radius=0.075] node[anchor=north] {$d$};
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$b$};
        \end{tikzpicture}
    \caption{$a \to cde, b \to cde, c \to de$}
   %\label{fig:665}
\end{figure}

\subsubsection*{666}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (2,1.5) circle[radius=0.075] node[anchor=south] {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2,0.5) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (2,1) circle[radius=3];
            \filldraw [gray] (2,4) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$b \to de, c \to de, a \to bcde$}
    %\label{fig:666}
\end{figure}

\subsubsection*{667}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (0,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \draw (2,1) circle[radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
            \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (1,1) circle[radius=2.5];
            \filldraw [gray] (1,3.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$c \to e, b \to cde,a \to bcde$}
    %\label{fig:667}
\end{figure}

\subsubsection*{668}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (2,1) circle[radius=0.5];%d
            \draw [gray] (2,1.7) node {$d$};
            \draw (3,1) circle[radius=2];
            \filldraw [gray] (3,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (2,1) circle[radius=1];
            \filldraw [gray] (2,2) circle[radius=0.001] node[anchor=south] {$c$};
        \filldraw [gray] (2,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to cde$, $b \to cde$, $c \to de$, $d \to e$}
    %\label{fig:668}
\end{figure}

\subsubsection*{669}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,1) circle[radius=0.4];
            \filldraw [gray] (1,1.4) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1.5,1) circle[radius=1];
            \filldraw [gray] (1.5,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0.5,1) circle[radius=1];
            \filldraw [gray] (0.5,2) circle[radius=0.001] node[anchor=south] {$b$};
          \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to bcde$, $b \to de$, $c \to de$, $d \to e$}
    %\label{fig:669}
\end{figure}

\subsubsection*{670}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$e$};
            \draw (1.5,1) circle[radius=1];
            \filldraw [gray] (1.5,2) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (0.5,1) circle[radius=1];
            \filldraw [gray] (0.5,2) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1,1) circle[radius=2.5];
            \filldraw [gray] (1,3.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$a \to bcde, b \to cde,
 c \to e, d \to e$}
    %\label{fig:670}
\end{figure}

\subsubsection*{671}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$b$};
            \filldraw [gray] (1.5,1) circle[radius=0.075] node[anchor=south west] {$d$};
            \filldraw [gray] (0.5,1) circle[radius=0.075] node[anchor=south west] {$e$};
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$c$};
            \draw (1,1) circle[radius=2.5];
            \filldraw [gray] (1,3.5) circle[radius=0.001] node[anchor=south] {$a$};
        \end{tikzpicture}
    \caption{$b \to cde, c \to de, a \to bcde$}
    %\label{fig:671}
\end{figure}

\subsubsection*{672}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            \draw (1,1) circle[radius=2];
            \filldraw [gray] (1,3) circle[radius=0.001] node[anchor=south] {$a$};
            \draw (1,1) circle[radius=0.5];
            \filldraw [gray] (1,1.5) circle[radius=0.001] node[anchor=south] {$d$};
            \draw (1,1) circle[radius=1.5];
            \filldraw [gray] (1,2.5) circle[radius=0.001] node[anchor=south] {$b$};
            \draw (1,1) circle[radius=1];
            \filldraw [gray] (1,2) circle[radius=0.001] node[anchor=south] {$c$};
        \filldraw [gray] (1,1) circle[radius=0.075] node[anchor=south] {$e$};
        \end{tikzpicture}
    \caption{$a \to bcde$, $b \to cde$, $c \to de$, $d \to e$}
    %\label{fig:672}
\end{figure}



==> anc/Appendix_B.3.tex <==
\begin{verbatim}
4. Weak Carousel Rule
abc -> de
dimension: 6

7. Triangle Property
acd -> e
abd -> e
abc -> e
dimension: 4

11. Triangle Property
bcd -> e
acd -> e
abd -> e
abc -> e
dimension: 6

12. Triangle Property
acd -> e
abd -> e
abc -> de
dimension: 5

14.
bcd -> e
acd -> e
ab -> e
dimension: 5

15.
acd -> e
abc -> de
ab -> e
dimension: 5

18. Triangle Property 
bcd -> e
acd -> e
abd -> e
abc -> de
dimension: 6

21. Triangle Property 
abe -> d
bcd -> e
acd -> e
abc -> de
dimension: 4

23. Triangle Property Corollary 
bcd -> e
acd -> e
abc -> de
ab -> e
dimension: 6

26.
bcd -> e
ad -> e
abc -> de
dimension: 5

27.
abe -> d
bcd -> e
abc -> de
ac -> e
dimension: 4

33.
abc -> de
ac -> e
ab -> e
dimension: 5

34. Triangle Property
bcd -> e
acd -> e
abc -> de
ab -> d
dimension: 4

35.
bcd -> e
ad -> e
abc -> de
ab -> e
dimension: 5

39.
bcd -> e
acd -> e
ab -> de
dimension: 5

43.
ace -> d
bcd -> e
ab -> de
dimension: 4

45.
ad -> e
abc -> de
bc -> e
dimension: 5

46.
bcd -> e
ad -> e
ac -> e
ab -> e
dimension: 4

47.
abe -> d
abc -> de
bc -> e
ac -> e
dimension: 4

49.
bcd -> e
abc -> de
ac -> e
ab -> e
dimension: 6

54.
bcd -> e
acd -> e
ab -> cde
dimension: 5

56.
ad -> e
abc -> de
bc -> e
ab -> e
dimension: 5

57.
ace -> d
bcd -> e
ab -> cde
dimension: 4

60.
bcd -> e
ad -> e
abc -> de
ac -> e
ab -> e
dimension: 5

69.
bcd -> e
ac -> d
ab -> de
dimension: 4

70.
abc -> de
bc -> e
ac -> e
ab -> e
dimension: 6

74.
cd -> e
bd -> e
ad -> e
abc -> de
dimension: 4

84.
bcd -> e
ad -> e
ac -> e
ab -> de
dimension: 4

87.
bcd -> e
ac -> de
ab -> de
dimension: 5

89.
bcd -> e
abc -> de
a -> e
dimension: 5

94.
ad -> e
abc -> de
bc -> e
ac -> e
ab -> e
dimension: 5

95.
bcd -> e
ac -> d
ab -> cde
dimension: 4

96.
cd -> e
bd -> e
ad -> e
abc -> de
ab -> e
dimension: 4

105.
cd -> e
bd -> e
ad -> e
abc -> de
ac -> e
ab -> e
dimension: 4

114.
bcd -> e
ad -> e
ac -> de
ab -> de
dimension: 4

115.
bcd -> e
ad -> e
ac -> e
ab -> cde
dimension: 5

122.
bcd -> e
ac -> de
ab -> cde
dimension: 5

129.
ad -> e
bc -> e
ac -> e
ab -> de
dimension: 4

132.
bc -> e
ac -> de
ab -> de
dimension: 5

134.
abc -> de
bc -> e
a -> e
dimension: 5

143.
cd -> e
bd -> e
abc -> de
a -> e
dimension: 4

147.
cd -> e
bd -> e
ad -> e
abc -> de
bc -> e
ac -> e
ab -> e
dimension: 4

153.
bcd -> e
ad -> e
ac -> de
ab -> cde
dimension: 4

161.
bcd -> e
ac -> de
ab -> de
a -> e
dimension: 4

175.
bc -> de
ac -> de
ab -> de
dimension: 6

206.
cd -> e
bd -> e
abc -> de
bc -> e
a -> e
dimension: 4

211.
bcd -> e
ac -> de
ab -> cde
a -> e
dimension: 4

235.
cd -> e
abc -> de
b -> e
a -> e
dimension: 4

351.
abc -> de
c -> e
b -> e
a -> e
dimension: 4

\end{verbatim}
